The location of the last stable orbit in Kerr spacetime

Black hole spacetimes, like the Kerr spacetime, admit both stable and plunging orbits, separated in parameter space by the separatrix. Determining the location of the separatrix is of fundamental interest in understanding black holes, and is of crucial importance for modeling extreme mass-ratio inspirals. Previous numerical approaches to locating the Kerr separatrix were not always efficient or stable across all of parameter space. In this paper we show that the Kerr separatrix is the zero set of a single polynomial in parameter space. This gives two main results. First, we thoroughly analyze special cases (extreme Kerr, polar orbits, etc.), finding strict bounds on the limits of roots, and unifying a number of results in the literature. Second, we pose a stable numerical method which is guaranteed to quickly and robustly converge to the separatrix. This new approach is implemented in the Black Hole Perturbation Toolkit, and results in a ~45x speedup over the prior robust approach.

==> anc/Kerr-separatrix-public.nb <==
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["The Kerr separatrix polynomial",
 FontSize->36]], "Title",
 FontSize->48,ExpressionUUID->"f42fb761-4a84-463f-8d90-592570cb5c53"],

Cell[TextData[{
 StyleBox["Author: Leo C. Stein ",
  FontSize->18],
 StyleBox["\[LeftAngleBracket]", "Subsubtitle",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   ButtonBox[
    RowBox[{"leo", ".", 
     RowBox[{"stein", "@", "gmail"}], ".", "com"}],
    BaseStyle->"Hyperlink",
    ButtonData->{
      URL["mailto:leo.stein@gmail.com"], None},
    ButtonNote->"mailto:leo.stein@gmail.com"], TraditionalForm]],
  ExpressionUUID->"64cc2453-64e8-422a-a4f2-dac3bfaa0979"],
 StyleBox["\[RightAngleBracket]\nDate: December 2019 (public version; \
original version from October 2018)\nThis notebook is a companion to the \
article \[OpenCurlyDoubleQuote]On the separatrix between bound and plunging \
orbits in Kerr spacetime\[CloseCurlyDoubleQuote] by Stein and ", "Subsubtitle",
  FontSize->18],
 StyleBox["Warburton",
  IgnoreSpellCheck->True,
  FontSize->18],
 StyleBox[" (2019).", "Subsubtitle",
  FontSize->18]
}], "Subtitle",ExpressionUUID->"384e77ac-c258-42d5-97bb-d515e5665de1"],

Cell[CellGroupData[{

Cell["1. Preliminaries", \
"Subsection",ExpressionUUID->"b6f54ae3-a024-4ed2-8ad8-93d281b2e878"],

Cell["The radial and angular potentials:", \
"Text",ExpressionUUID->"ebc75ad7-70bf-4ec0-89bb-72f989e3e955"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{"1", "-", 
    SuperscriptBox["\[ScriptCapitalE]", "2"]}]}], ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"815f1ea3-d3b2-4c8a-ac15-7b5f6042d028"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[ScriptCapitalE]", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox["a", "2"]}], ")"}]}], "-", 
   RowBox[{"a", " ", "\[ScriptCapitalL]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["r", "2"], "-", 
   RowBox[{"2", "r"}], "+", 
   SuperscriptBox["a", "2"]}]}]}], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"333923a6-aa1f-458e-b788-9e57e412e342"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R", "[", "r_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"P", "[", "r", "]"}], ")"}], "2"], "-", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", "r", "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "2"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "\[ScriptCapitalE]"}], "-", "\[ScriptCapitalL]"}], 
        ")"}], "2"], "+", "\[ScriptCapitalQ]"}], ")"}]}]}]}]], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"f09aa5ba-9c1e-475d-99ef-25c2afa1dc0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"\[ScriptCapitalQ]", "-", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], "\[Beta]"}], "+", 
      FractionBox[
       SuperscriptBox["\[ScriptCapitalL]", "2"], 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]]}], ")"}]}]}]}]], "Input",
 
 CellLabel->"In[5]:=",ExpressionUUID->"a3d85f65-441f-4cdc-883f-15f3e9c8d23e"],

Cell[TextData[{
 "To make Mma\[CloseCurlyQuote]s job a little easier, we hold its hand and \
eliminate \[ScriptCapitalQ] ourselves. This comes from where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[CapitalTheta]", "[", 
     SubscriptBox["\[Theta]", "min"], "]"}], "\[Equal]", "0"}], 
   TraditionalForm]],ExpressionUUID->"5d79691f-9fc9-48d5-ad64-4146372cc5c4"],
 ". Recall that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "m"], "=", 
    RowBox[{"Cos", "[", 
     SubscriptBox["\[Theta]", "min"], "]"}]}], TraditionalForm]],
  ExpressionUUID->"94afb46a-2d44-416a-9a54-ec1954e2dec1"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      SubscriptBox["z", "m"], "2"], "+", 
     SuperscriptBox["x", "2"]}], "\[Equal]", "1"}], TraditionalForm]],
  ExpressionUUID->"41dc8aa2-53d5-46a1-9db8-47e721a28819"],
 "."
}], "Text",ExpressionUUID->"84db5e60-d4cb-47a7-8cd9-425a2732ede8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"0", "\[Equal]", 
   RowBox[{"\[CapitalTheta]", "[", 
    RowBox[{"ArcCos", "[", "zm", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"zm", "\[Rule]", 
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["x", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalQ]to\[ScriptCapitalE]\[ScriptCapitalL]axRule", "=", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{"%", ",", "\[ScriptCapitalQ]"}], "]"}]}]}]}], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"243bc617-74a2-4bbb-9384-ae469547e132"],

Cell[BoxData[
 RowBox[{"0", "\[Equal]", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["x", "2"]}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["a", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "+", 
      FractionBox[
       SuperscriptBox["\[ScriptCapitalL]", "2"], 
       SuperscriptBox["x", "2"]]}], ")"}]}], "+", 
   "\[ScriptCapitalQ]"}]}]], "Output",
 CellLabel->"Out[7]=",ExpressionUUID->"17b8f125-636b-45b1-9b21-2b76840376ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ScriptCapitalQ]", "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["x", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"], " ", 
        SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
       SuperscriptBox["\[ScriptCapitalL]", "2"]}], ")"}]}], 
    SuperscriptBox["x", "2"]]}], "}"}]], "Output",
 CellLabel->"Out[8]=",ExpressionUUID->"b0b65832-8cc3-4c9c-baef-461811faee1a"]
}, Open  ]],

Cell["\<\
The alternative parameterization with \[Iota] (Greek iota) is definitional,\
\>", "Text",ExpressionUUID->"4fe1015a-ede7-4acc-8d00-e07ac62407a1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Cos\[Iota]DefEq", "=", 
  RowBox[{
   RowBox[{"Cos", "[", "\[Iota]", "]"}], "\[Equal]", 
   FractionBox["\[ScriptCapitalL]", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalL]", "2"], "+", 
      "\[ScriptCapitalQ]"}]]]}]}], "\[IndentingNewLine]", 
 RowBox[{"\[ScriptCapitalQ]to\[ScriptCapitalE]\[ScriptCapitalL]a\[Iota]Rule", 
  "=", 
  RowBox[{"First", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{"%", ",", "\[ScriptCapitalQ]"}], "]"}]}]}]}], "Input",
 CellLabel->"In[9]:=",ExpressionUUID->"c58c050a-38bf-4348-ac59-337024f69cfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cos", "[", "\[Iota]", "]"}], "\[Equal]", 
  FractionBox["\[ScriptCapitalL]", 
   SqrtBox[
    RowBox[{
     SuperscriptBox["\[ScriptCapitalL]", "2"], "+", 
     "\[ScriptCapitalQ]"}]]]}]], "Output",
 CellLabel->"Out[9]=",ExpressionUUID->"50effb8a-087b-43d5-91ba-b7bdb138bbc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[ScriptCapitalQ]", "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ScriptCapitalL]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sec", "[", "\[Iota]", "]"}], "2"]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[10]=",ExpressionUUID->"2bf0e6c1-3152-4947-843a-59644b4e52ac"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Polynomial system", \
"Subsection",ExpressionUUID->"0a30ccdb-bd90-48ee-af88-5e1a0dad824d"],

Cell["\<\
Now assemble the polynomial system(s). We will take care of \[ScriptCapitalQ] \
and thus have taken care of one of the polynomial relations by hand.\
\>", "Text",ExpressionUUID->"8901bac1-c026-4618-9d01-338011a65568"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SepSysGeneral", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "e"}], ")"}], "4"], 
       RowBox[{"R", "[", 
        FractionBox["p", 
         RowBox[{"1", "-", "e"}]], "]"}]}], ",", "p", ",", "Simplify"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "4"], 
       RowBox[{"R", "[", 
        FractionBox["p", 
         RowBox[{"1", "+", "e"}]], "]"}]}], ",", "p", ",", "Simplify"}], 
     "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "3"], 
       RowBox[{
        RowBox[{"R", "'"}], "[", 
        FractionBox["p", 
         RowBox[{"1", "+", "e"}]], "]"}]}], ",", "p", ",", "Simplify"}], 
     "]"}]}], "}"}]}]], "Input",
 CellLabel->"In[11]:=",ExpressionUUID->"52737e93-8d53-489d-a17a-3896aa84fa8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "e"}]}], ")"}], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["p", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "-", 
       SuperscriptBox["\[ScriptCapitalL]", "2"], "-", "\[ScriptCapitalQ]"}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
     "\[ScriptCapitalQ]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
       RowBox[{
       "2", " ", "a", " ", "\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], 
       "+", 
       SuperscriptBox["\[ScriptCapitalL]", "2"], "+", "\[ScriptCapitalQ]"}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "e"}], ")"}], " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["p", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "-", 
       SuperscriptBox["\[ScriptCapitalL]", "2"], "-", "\[ScriptCapitalQ]"}], 
      ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "4"], " ", "\[ScriptCapitalQ]"}], "+", 
    
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
       RowBox[{
       "2", " ", "a", " ", "\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], 
       "+", 
       SuperscriptBox["\[ScriptCapitalL]", "2"], "+", "\[ScriptCapitalQ]"}], 
      ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "e"}], ")"}], " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["p", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ScriptCapitalE]", "2"]}], ")"}]}], "-", 
       SuperscriptBox["\[ScriptCapitalL]", "2"], "-", "\[ScriptCapitalQ]"}], 
      ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "a"}], " ", "\[ScriptCapitalE]"}], "+", 
          "\[ScriptCapitalL]"}], ")"}], "2"], "+", "\[ScriptCapitalQ]"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[11]=",ExpressionUUID->"9778515d-8a50-48a2-a1f6-f64b4792b6e2"]
}, Open  ]],

Cell[TextData[{
 "Eliminate \[ScriptCapitalQ] in favor of the ",
 Cell[BoxData[
  FormBox["x", TraditionalForm]],ExpressionUUID->
  "fc18a2c3-595a-4902-9e98-57ecb93dc88a"],
 " parameterization.\nThere is a denominator of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "487ce804-9bb2-4275-84e4-5e3d1068ec37"],
 " in the replacement rule, we multiply by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "2"], TraditionalForm]],ExpressionUUID->
  "3bdef11e-482f-477c-97cb-0e4d9a19ca4b"],
 " to clear it. This is valid for points in general position.\nNow we want to \
collect by coefficients of \[ScriptCapitalE] and \[ScriptCapitalL]."
}], "Text",ExpressionUUID->"fc50a12b-a92f-4c82-b927-440f6429b975"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SepSysx", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "2"], "SepSysGeneral"}], "/.", 
     "\[ScriptCapitalQ]to\[ScriptCapitalE]\[ScriptCapitalL]axRule"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalE]", ",", "\[ScriptCapitalL]"}], "}"}], ",", 
    "Simplify"}], "]"}]}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"6ddc84cd-c25e-4121-876c-f417b45744c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "+", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       SuperscriptBox["p", "4"], "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", 
        SuperscriptBox["p", "3"]}], "-", 
       SuperscriptBox["p", "4"], "+", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"]}], "+", 
       SuperscriptBox["p", "4"], "-", 
       RowBox[{
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["p", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], " ", 
        SuperscriptBox["p", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["p", "3"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["p", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "-", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
     SuperscriptBox["x", "2"], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "e", "-", "p"}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[12]=",ExpressionUUID->"885c726e-c41e-4a45-9723-f49e210fca59"]
}, Open  ]],

Cell[TextData[{
 "Eliminate \[ScriptCapitalQ] in favor of the ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Cos", "[", "\[Iota]", "]"}], TraditionalForm]],ExpressionUUID->
  "24b44152-b6e7-49b9-9786-68b79adf6383"],
 " parameterization.\nThere is a denominator of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    FormBox[
     RowBox[{"Cos", "[", "\[Iota]", "]"}],
     TraditionalForm], "2"], TraditionalForm]],ExpressionUUID->
  "9affe6fb-0503-4433-8098-3edfce6eb19e"],
 " in the replacement rule, we multiply by ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    FormBox[
     RowBox[{"Cos", "[", "\[Iota]", "]"}],
     TraditionalForm], "2"], TraditionalForm]],ExpressionUUID->
  "185714aa-b79f-4f62-8ad6-a9902be12ce9"],
 " to clear it. This is valid for points in general position.\nTo further \
hold Mma\[CloseCurlyQuote]s hand, we replace Cos[\[Iota]] with ",
 Cell[BoxData[
  FormBox[
   SqrtBox[
    RowBox[{"1", "-", 
     SuperscriptBox["s", "2"]}]], TraditionalForm]],ExpressionUUID->
  "e7c5c56b-c744-46e9-ae81-d361c40a6af7"],
 " where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"s", "=", 
    RowBox[{"Sin", "[", "\[Iota]", "]"}]}], TraditionalForm]],ExpressionUUID->
  "8dc76d63-70cd-4536-af5c-996caa486bb4"],
 ", which gives simpler polynomials.\nNow we want to collect by coefficients \
of \[ScriptCapitalE] and \[ScriptCapitalL]."
}], "Text",ExpressionUUID->"5c44feb9-47bc-4b18-afa3-84c3c6f6f0ca"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Iota]", "]"}], "2"], "SepSysGeneral"}], "/.", 
      "\[ScriptCapitalQ]to\[ScriptCapitalE]\[ScriptCapitalL]a\[Iota]Rule"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalE]", ",", "\[ScriptCapitalL]"}], "}"}], ",", 
     "Simplify"}], "]"}], "/.", 
   RowBox[{
    RowBox[{"Cos", "[", "\[Iota]", "]"}], "\[Rule]", 
    SqrtBox[
     RowBox[{"1", "-", 
      SuperscriptBox["s", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SepSys\[Iota]", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{"%", ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalE]", ",", "\[ScriptCapitalL]"}], "}"}], ",", 
    "Simplify"}], "]"}]}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"3b8ddad9-ecbe-4424-b0c4-fce8cd52f9f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "-", 
       RowBox[{"p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}], "+", 
       SuperscriptBox["p", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "-", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "p"}], "+", 
       SuperscriptBox["p", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox["s", "2"]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}]}], ")"}], 
     " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], "+", 
    RowBox[{"p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
       SuperscriptBox["p", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["a", "2"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"3", " ", "e"}], "-", 
          RowBox[{"2", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["p", "3"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["s", "2"]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["s", "2"]}], ")"}], " ", "\[ScriptCapitalE]", " ", 
     "\[ScriptCapitalL]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "e", "-", "p"}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[14]=",ExpressionUUID->"d1d92939-52fc-4263-b619-e39fed5c158e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["3. Replace coefficients", \
"Subsection",ExpressionUUID->"42e9e070-b4ed-4b6c-b9d7-bc90023b15d1"],

Cell[TextData[{
 "Mma still struggles with these systems. We make its life a bit easier as \
follows.\nFirst, notice that SepSysx (or SepSys\[Iota]) are quadratic in \
\[ScriptCapitalE], \[ScriptCapitalL], with the only types of terms being ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[ScriptCapitalE]", "2"], ",", " ", 
    RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], ",", " ", 
    SuperscriptBox["\[ScriptCapitalL]", "2"]}], TraditionalForm]],
  ExpressionUUID->"950128e6-e0a4-4836-b61e-a0f0db592d99"],
 ", or a constant term. We will write the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],ExpressionUUID->
  "13ea395d-c2c2-4085-af25-36b61e46beba"],
 " equation in each system as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"0", "==", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"i", ",", "1"}], "]"}], 
      SuperscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"i", ",", "2"}], "]"}], "\[ScriptCapitalE]", " ", 
      "\[ScriptCapitalL]"}], "+", 
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"i", ",", "3"}], "]"}], 
      SuperscriptBox["\[ScriptCapitalL]", "2"]}], "+", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"i", ",", "4"}], "]"}]}]}], TraditionalForm]],ExpressionUUID->
  "61a57353-7108-4b8c-9907-0b23e8bd4061"],
 "."
}], "Text",ExpressionUUID->"b359d1f8-d21d-48c8-b167-6909d2d03d61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Make\[Alpha]Eqs", "[", 
   RowBox[{"PolySys_", ",", "forms_", ",", "ns_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nEqs", "=", 
       RowBox[{"Length", "@", "PolySys"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "ns", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"i", ",", "j"}], "]"}], 
           SuperscriptBox[
            RowBox[{"forms", "[", 
             RowBox[{"[", "j", "]"}], "]"}], 
            RowBox[{"ns", "[", 
             RowBox[{"[", "j", "]"}], "]"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "n"}], "}"}]}], "]"}], "+", 
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"i", ",", 
          RowBox[{"n", "+", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "nEqs"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[15]:=",ExpressionUUID->"937b044c-7db4-40b0-ad25-e94c4d499824"],

Cell["Example:", \
"Text",ExpressionUUID->"393f7f29-8cb4-4780-8e44-24724964f4ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SepSysEqs\[Alpha]", "=", 
  RowBox[{"Make\[Alpha]Eqs", "[", 
   RowBox[{"SepSysx", ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalE]", ",", 
      RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], ",", 
      "\[ScriptCapitalL]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "]"}]}]], "Input",
 CellLabel->"In[16]:=",ExpressionUUID->"b9fbcbe6-1f1e-45ba-9157-c75c8e16e4df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalE]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]", " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalL]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"1", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalE]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "+", 
     RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]", " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalL]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "3"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{"0", "\[Equal]", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[ScriptCapitalE]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "+", 
     RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]", " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[ScriptCapitalL]", "2"], " ", 
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "3"}], "]"}]}], "+", 
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[16]=",ExpressionUUID->"7cf6840f-92fb-4d7e-b2aa-31f6ef521970"]
}, Open  ]],

Cell["\<\
Eliminate[] works straightaway on this system; we will see it in action below.\
\>", "Text",ExpressionUUID->"168aef89-10b0-40fb-b988-c3638794139d"],

Cell["\<\
Here is how to extract the \[Alpha] coefficients from these systems.\
\>", "Text",ExpressionUUID->"435eaa80-d695-4a70-86a9-2f6764da2bb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MakeCoeffRules", "[", 
   RowBox[{"PolySys_", ",", "forms_", ",", "ns_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nEqs", "=", 
       RowBox[{"Length", "@", "PolySys"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "ns", "]"}]}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Alpha]Rules", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Flatten", "@", 
           RowBox[{"Transpose", "@", 
            RowBox[{"Array", "[", 
             RowBox[{"\[Alpha]", ",", 
              RowBox[{"{", 
               RowBox[{"nEqs", ",", "n"}], "}"}]}], "]"}]}]}], "\[Rule]", 
          RowBox[{"Flatten", "@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{"PolySys", ",", 
               RowBox[{"forms", "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", 
               RowBox[{"ns", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], "//", "Thread"}]}],
        "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"remainders", "=", 
          RowBox[{"PolySys", "-", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Alpha]", "[", 
                 RowBox[{"i", ",", "j"}], "]"}], 
                SuperscriptBox[
                 RowBox[{"forms", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], 
                 RowBox[{"ns", "[", 
                  RowBox[{"[", "j", "]"}], "]"}]]}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "n"}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "nEqs"}], "}"}]}], "]"}]}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"remRules", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[Alpha]", "[", 
                  RowBox[{"i", ",", 
                   RowBox[{"n", "+", "1"}]}], "]"}], "\[Rule]", 
                 RowBox[{"remainders", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "nEqs"}], "}"}]}], "]"}], "/.", 
              "\[Alpha]Rules"}], "//", "Simplify"}]}], "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Join", "[", 
           RowBox[{"\[Alpha]Rules", ",", "remRules"}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[17]:=",ExpressionUUID->"b7e24277-5461-4231-90ed-2ebe9a3f7518"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColumnForm", "[", 
  RowBox[{"\[Alpha]Rulesx", "=", 
   RowBox[{"MakeCoeffRules", "[", 
    RowBox[{"SepSysx", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalE]", ",", 
       RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], ",", 
       "\[ScriptCapitalL]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[18]:=",ExpressionUUID->"df7d91bc-8043-488b-9793-81051120780d"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p"}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         SuperscriptBox["p", "4"], "-", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["p", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "e"}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"p", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
       SuperscriptBox["x", "2"]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
       SuperscriptBox["x", "2"]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
       SuperscriptBox["x", "2"]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], " ", "p", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e", "-", "p"}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "+", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], " ", 
          SuperscriptBox["p", "3"]}], "-", 
         SuperscriptBox["p", "4"], "+", 
         RowBox[{
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["p", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], " ", 
          SuperscriptBox["p", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "3"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{$CellContext`\[Alpha][
     1, 1] -> $CellContext`x^2 ((-2) $CellContext`a^2 (-1 + $CellContext`e)^3 \
$CellContext`p + $CellContext`a^2 (-1 + $CellContext`e)^2 $CellContext`p^2 + \
$CellContext`p^4 - $CellContext`a^4 (-1 + $CellContext`e)^4 (-1 + \
$CellContext`x^2) - 
      2 $CellContext`a^2 (-1 + $CellContext`e)^3 $CellContext`p (-1 + \
$CellContext`x^2) - $CellContext`a^2 (-1 + $CellContext`e)^2 $CellContext`p^2 \
(-1 + $CellContext`x^2)), $CellContext`\[Alpha][
     2, 1] -> $CellContext`x^2 (
      2 $CellContext`a^2 (
         1 + $CellContext`e)^3 $CellContext`p + $CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p^2 + $CellContext`p^4 - \
$CellContext`a^4 (1 + $CellContext`e)^4 (-1 + $CellContext`x^2) + 
      2 $CellContext`a^2 (
         1 + $CellContext`e)^3 $CellContext`p (-1 + $CellContext`x^2) - \
$CellContext`a^2 (
        1 + $CellContext`e)^2 $CellContext`p^2 (-1 + $CellContext`x^2)), \
$CellContext`\[Alpha][
     3, 1] -> $CellContext`x^2 (4 $CellContext`p^3 + 
      2 $CellContext`a^2 (
         1 + $CellContext`e)^2 ((
          1 + $CellContext`e) $CellContext`x^2 - $CellContext`p (-2 + \
$CellContext`x^2))), $CellContext`\[Alpha][1, 2] -> 
    4 $CellContext`a (-1 + $CellContext`e)^3 $CellContext`p $CellContext`x^2, \
$CellContext`\[Alpha][
     2, 2] -> (-4) $CellContext`a (
       1 + $CellContext`e)^3 $CellContext`p $CellContext`x^2, $CellContext`\
\[Alpha][3, 
      2] -> (-4) $CellContext`a (
       1 + $CellContext`e)^3 $CellContext`x^2, $CellContext`\[Alpha][
     1, 3] -> -(-1 + $CellContext`e)^2 $CellContext`p (-2 + 
       2 $CellContext`e + $CellContext`p) + $CellContext`a^2 (-1 + \
$CellContext`e)^4 (-1 + $CellContext`x^2), $CellContext`\[Alpha][
     2, 3] -> (1 + $CellContext`e)^2 (2 + 
       2 $CellContext`e - $CellContext`p) $CellContext`p + $CellContext`a^2 (
        1 + $CellContext`e)^4 (-1 + $CellContext`x^2), $CellContext`\[Alpha][
     3, 3] -> 2 (1 + $CellContext`e)^2 (
      1 + $CellContext`e - $CellContext`p), $CellContext`\[Alpha][
     1, 4] -> ($CellContext`a^2 (-1 + $CellContext`e)^2 + $CellContext`p (-2 + 
        2 $CellContext`e + $CellContext`p)) $CellContext`x^2 \
(-$CellContext`p^2 + $CellContext`a^2 (-1 + $CellContext`e)^2 (-1 + \
$CellContext`x^2)), $CellContext`\[Alpha][
     2, 4] -> $CellContext`x^2 (-$CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p^2 + 
      2 (1 + $CellContext`e) $CellContext`p^3 - $CellContext`p^4 + \
$CellContext`a^4 (1 + $CellContext`e)^4 (-1 + $CellContext`x^2) - 
      2 $CellContext`a^2 (
        1 + $CellContext`e)^3 $CellContext`p (-1 + $CellContext`x^2) + \
$CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p^2 (-1 + $CellContext`x^2)), \
$CellContext`\[Alpha][
     3, 4] -> $CellContext`x^2 ((-2) $CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p + 
      6 (1 + $CellContext`e) $CellContext`p^2 - 4 $CellContext`p^3 - 
      2 $CellContext`a^2 (1 + $CellContext`e)^3 (-1 + $CellContext`x^2) + 
      2 $CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p (-1 + $CellContext`x^2))}],
  Editable->False]], "Output",
 CellLabel->
  "Out[18]=",ExpressionUUID->"9653ef6d-33ee-44c9-adfa-f96140e94a81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColumnForm", "[", 
  RowBox[{"\[Alpha]Rules\[Iota]", "=", 
   RowBox[{"MakeCoeffRules", "[", 
    RowBox[{"SepSys\[Iota]", ",", 
     RowBox[{"{", 
      RowBox[{"\[ScriptCapitalE]", ",", 
       RowBox[{"\[ScriptCapitalE]", " ", "\[ScriptCapitalL]"}], ",", 
       "\[ScriptCapitalL]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellLabel->"In[19]:=",ExpressionUUID->"133028a9-c45d-45f9-b34b-54d8f662923e"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}], "+", 
         SuperscriptBox["p", "4"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{"p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
         SuperscriptBox["p", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"], " ", "p"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["p", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "3"], " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"4", " ", "a", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", "p"}], "+", 
         SuperscriptBox["p", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
          SuperscriptBox["s", "2"]}]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "e"}], ")"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
          RowBox[{"p", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "-", 
             RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["s", "2"]}], ")"}]}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "e", "-", "p"}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"]}], "-", 
         RowBox[{"p", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{
       SuperscriptBox["p", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "e"}], "-", "p"}], ")"}], " ", "p"}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]},
    {
     RowBox[{
      RowBox[{"\[Alpha]", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"2", " ", "p", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "e"}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"3", " ", "e"}], "-", 
            RowBox[{"2", " ", "p"}]}], ")"}], " ", "p"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["s", "2"]}], ")"}]}]}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{$CellContext`\[Alpha][
     1, 1] -> (-$CellContext`a^2 (-1 + $CellContext`e)^2 (-2 + 
        2 $CellContext`e - $CellContext`p) $CellContext`p + $CellContext`p^4) \
(1 - $CellContext`s^2), $CellContext`\[Alpha][
     2, 1] -> $CellContext`p (
      2 $CellContext`a^2 (1 + $CellContext`e)^3 + $CellContext`a^2 (
         1 + $CellContext`e)^2 $CellContext`p + $CellContext`p^3) (
      1 - $CellContext`s^2), $CellContext`\[Alpha][
     3, 1] -> (2 $CellContext`a^2 (1 + $CellContext`e)^3 + 
      2 $CellContext`a^2 (1 + $CellContext`e)^2 $CellContext`p + 
      4 $CellContext`p^3) (1 - $CellContext`s^2), $CellContext`\[Alpha][
     1, 2] -> (-4) $CellContext`a (-1 + $CellContext`e)^3 $CellContext`p (-1 + \
$CellContext`s^2), $CellContext`\[Alpha][2, 2] -> 
    4 $CellContext`a (
       1 + $CellContext`e)^3 $CellContext`p (-1 + $CellContext`s^2), \
$CellContext`\[Alpha][3, 2] -> 
    4 $CellContext`a (
       1 + $CellContext`e)^3 (-1 + $CellContext`s^2), $CellContext`\[Alpha][
     1, 3] -> -(-1 + $CellContext`e)^2 (
      2 (-1 + $CellContext`e) $CellContext`p + $CellContext`p^2 + \
$CellContext`a^2 (-1 + $CellContext`e)^2 $CellContext`s^2), $CellContext`\
\[Alpha][2, 
      3] -> -(1 + $CellContext`e)^2 ($CellContext`a^2 (
          1 + $CellContext`e)^2 + $CellContext`p (-2 - 
         2 $CellContext`e + $CellContext`p)) - $CellContext`a^2 (
       1 + $CellContext`e)^4 (-1 + $CellContext`s^2), $CellContext`\[Alpha][
     3, 3] -> 2 (1 + $CellContext`e)^2 (
      1 + $CellContext`e - $CellContext`p), $CellContext`\[Alpha][
     1, 4] -> $CellContext`p^2 (-$CellContext`a^2 (-1 + $CellContext`e)^2 - \
$CellContext`p (-2 + 2 $CellContext`e + $CellContext`p)) (
      1 - $CellContext`s^2), $CellContext`\[Alpha][
     2, 4] -> $CellContext`p^2 (-$CellContext`a^2 (1 + $CellContext`e)^2 + (2 + 
        2 $CellContext`e - $CellContext`p) $CellContext`p) (
      1 - $CellContext`s^2), $CellContext`\[Alpha][3, 4] -> 
    2 $CellContext`p (-$CellContext`a^2 (1 + $CellContext`e)^2 + (3 + 
        3 $CellContext`e - 2 $CellContext`p) $CellContext`p) (
      1 - $CellContext`s^2)}],
  Editable->False]], "Output",
 CellLabel->
  "Out[19]=",ExpressionUUID->"3b448443-cf6f-4a08-bf18-eb431806f49b"]
}, Open  ]],

Cell["Check that these rules do the right thing:", \
"Text",ExpressionUUID->"0c7d2fb1-1ab5-4be8-9ec0-9b22e0618dd2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Last", "/@", "SepSysEqs\[Alpha]"}], "/.", "\[Alpha]Rulesx"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "==", "SepSysx"}]}], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"088d3be6-0fd3-4a29-a989-5b09ffd5af0c"],

Cell[BoxData["True"], "Output",
 CellLabel->
  "Out[21]=",ExpressionUUID->"3e4e47b7-6dab-4854-9a1c-7f62812e93c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Last", "/@", "SepSysEqs\[Alpha]"}], "/.", 
   "\[Alpha]Rules\[Iota]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "==", "SepSys\[Iota]"}]}], "Input",
 CellLabel->"In[22]:=",ExpressionUUID->"20ec9d2e-ef35-4c95-b0e7-3a0e63fbcc82"],

Cell[BoxData["True"], "Output",
 CellLabel->
  "Out[23]=",ExpressionUUID->"ff458830-e8db-4a35-ba16-001184b56791"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Eliminate. Result: the separatrix polynomial", \
"Subsection",ExpressionUUID->"4b1f7bc1-6747-4dcd-b70f-e26ca15107bf"],

Cell["\<\
Eliminate[] can handle this abstracted system. The result is long, don\
\[CloseCurlyQuote]t display it all here:\
\>", "Text",ExpressionUUID->"20e1d965-ef96-448c-a1f7-5a9cc2a09f05"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eliminate", "[", 
   RowBox[{"SepSysEqs\[Alpha]", ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalE]", ",", "\[ScriptCapitalL]"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Short", "[", 
  RowBox[{"ElimPoly", "=", 
   RowBox[{
    RowBox[{"%", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "-", 
    RowBox[{"%", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"1155b07b-5c21-4706-a1fb-6d26f7c69972"],

Cell[BoxData[
 TagBox[
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"\[Alpha]", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "2"]}], "-", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"3", ",", "2"}], "]"}]}], "+", 
   RowBox[{"\[LeftSkeleton]", "33", "\[RightSkeleton]"}], "+", 
   RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], "+", 
   RowBox[{
    RowBox[{"\[Alpha]", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Alpha]", "[", 
         RowBox[{"3", ",", "1"}], "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"1", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "2"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "4"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"3", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"3", ",", "2"}], "]"}]}], "+", 
      RowBox[{"\[LeftSkeleton]", "28", "\[RightSkeleton]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"1", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "1"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"2", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"3", ",", "3"}], "]"}], " ", 
       RowBox[{"\[Alpha]", "[", 
        RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}]}]}],
  Short]], "Output",
 CellLabel->
  "Out[25]//Short=",ExpressionUUID->"e782e4f9-491a-4fc1-9a81-bf7da5e5470a"]
}, Open  ]],

Cell["\<\
Convert back to our parameters. Mma has introduced a bunch of unnecessary \
factors that don\[CloseCurlyQuote]t affect points in general position. Clear \
those extra factors.\
\>", "Text",ExpressionUUID->"12ac9eba-e21d-4840-8f78-400d4c0387b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SepPolyx", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      FractionBox["ElimPoly", 
       RowBox[{"64", 
        SuperscriptBox["e", "4"], 
        SuperscriptBox["x", "8"], 
        SuperscriptBox["p", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"]}]], "/.", "\[Alpha]Rulesx"}], 
     ",", "p", ",", "Factor"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"392cb53c-b097-4729-8c12-7b8fc521962a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "e"}], ")"}], " ", 
   SuperscriptBox["p", "11"]}], "+", 
  SuperscriptBox["p", "12"], "+", 
  RowBox[{
   SuperscriptBox["a", "12"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "7"], " ", "p", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "5"], " ", 
   SuperscriptBox["p", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "-", 
     RowBox[{"7", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{"7", " ", "e", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
   SuperscriptBox["p", "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "e", "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"4", " ", "e", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox["p", "7"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "e", "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"5", " ", "e", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "-", 
     RowBox[{"7", " ", "e"}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "13"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "6"], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "e"}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
   SuperscriptBox["p", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "e"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"26", "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["x", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}], "-", 
        RowBox[{"4", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
  
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox["p", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["e", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         SuperscriptBox["x", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SuperscriptBox["x", "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"6", "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["p", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "16"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["x", "2"]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"15", "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["x", "4"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"15", "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"26", "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["x", "2"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellLabel->
  "Out[26]=",ExpressionUUID->"648cd68b-4804-49a1-8ed1-8a6221ca295b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SepPoly\[Iota]", "=", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      FractionBox["ElimPoly", 
       RowBox[{"64", 
        SuperscriptBox["e", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["s", "2"]}], ")"}], "4"], 
        SuperscriptBox["p", "4"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"]}]], "/.", 
      "\[Alpha]Rules\[Iota]"}], ",", "p", ",", "Factor"}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"9dec74e8-933c-4e7c-bb36-e9d61da5aa94"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "e"}], ")"}], " ", 
   SuperscriptBox["p", "11"]}], "+", 
  SuperscriptBox["p", "12"], "+", 
  RowBox[{
   SuperscriptBox["a", "12"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "8"], " ", 
   SuperscriptBox["s", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "7"], " ", "p", " ", 
   SuperscriptBox["s", "4"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "e"}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "e"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["e", "2"]}]}], ")"}]}]}], ")"}], " ", 
   SuperscriptBox["p", "2"], " ", 
   SuperscriptBox["s", "4"]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"7", " ", "e"}], "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["e", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["e", "3"]}]}], ")"}], " ", 
   SuperscriptBox["p", "3"], " ", 
   SuperscriptBox["s", "4"]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "3"], " ", 
   SuperscriptBox["p", "5"], " ", 
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", "e", "-", 
     SuperscriptBox["e", "2"], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["s", "2"]}], "-", 
     RowBox[{"2", " ", "e", " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox["p", "7"], " ", 
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"e", " ", 
      RowBox[{"(", 
       RowBox[{"5", "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
  RowBox[{"4", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["p", "9"], " ", 
   RowBox[{"(", 
    RowBox[{"7", "+", 
     RowBox[{"7", " ", "e"}], "+", 
     RowBox[{
      SuperscriptBox["e", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["e", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["p", "10"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "e"}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{"4", " ", 
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
   SuperscriptBox["p", "6"], " ", 
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["s", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
   SuperscriptBox["p", "4"], " ", 
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "e"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"e", " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["s", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
  
  RowBox[{
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["p", "8"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"16", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "e"}], "+", 
        SuperscriptBox["e", "2"]}], ")"}], " ", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"9", "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["s", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["e", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["e", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "e", " ", 
         RowBox[{"(", 
          RowBox[{"3", "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["e", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["s", "2"]}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["s", "4"]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellLabel->
  "Out[27]=",ExpressionUUID->"b9293d37-0045-4887-af44-dc5081837b41"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "5. Print it to ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"T", 
     AdjustmentBox["E",
      BoxBaselineShift->0.5,
      BoxMargins->{{-0.3, 0}, {0, 0}}], "X"}],
    SingleLetterItalics->False], TraditionalForm]],ExpressionUUID->
  "b03ced19-d6d5-435a-a405-5c7dde65cdfd"],
 " (if you have the TexAct package from xAct)"
}], "Subsection",ExpressionUUID->"b5bbda66-3732-4255-a9a4-880bdeeacb0e"],

Cell["\<\
This section will only work if you have the TexAct package from xAct.\
\>", "Text",ExpressionUUID->"1b35a717-a370-44a9-b441-262d30a87847"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<xAct`TexAct`\>\"", "]"}]], "Input",
 CellLabel->"In[28]:=",ExpressionUUID->"2a9063f5-c142-4439-bf8c-fe948db9ec36"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7e922534-5c47-4e28-b990-9fa6382985ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2015", ",", "8", ",", "23"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.3", ", ", {2015, 8, 23}],
  
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"148825a2-2cd4-4700-9ba7-138a35746684"],

Cell[BoxData["\<\"CopyRight (C) 2003-2018, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"e0cb67b9-846b-40d0-874e-bc73fc9837ad"],

Cell[BoxData["\<\"Connecting to external mac executable...\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"d4858ee3-3fb2-4ff3-969d-375e38ddb4d2"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"9362de05-7c3e-4035-a785-a879dbd632b1"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"350c449a-f710-4326-b50e-2fde2a4e4ae9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.1.3\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor`  version ", "1.1.3", ", ", {2018, 2, 28}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"7ddca6c8-7d31-4838-b018-0224265c0a1f"],

Cell[BoxData["\<\"CopyRight (C) 2002-2018, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"1c10a74c-3f94-4b46-a0d8-4a83d8376a6b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"fd129a0a-e2a9-4465-871e-372d8f76f938"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`TexAct`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.4.1\"\>", "\[InvisibleSpace]", "\<\", \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2018", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`TexAct`  version ", "0.4.1", ", ", {2018, 2, 28}],
  Editable->False]], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"a7dd8074-45a4-4e2b-b5e5-15e3a858936e"],

Cell[BoxData["\<\"CopyRight (C) 2008-2018, Thomas B\[ADoubleDot]ckdahl, Jose \
M. Martin-Garcia and Barry Wardell, under the General Public License.\"\>"], \
"Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"adbe8e3e-72ca-40ff-8bfb-ae9b9e8b1dfe"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"735b2c27-8cf3-4680-8f39-e4a94b529bd7"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"06a64dd5-9be1-4c6d-9cc1-7106734a86bd"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellLabel->
  "During evaluation of \
In[28]:=",ExpressionUUID->"0df16b40-bda8-450c-818a-878ecb6fdf59"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"PolyCoeffTeXString", "[", 
   RowBox[{"poly_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeffs", "=", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"poly", ",", "x"}], "]"}], "//", "FullSimplify"}]}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"strings", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"\"\<S_{\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"i", "-", "1"}], "]"}], "<>", "\"\<}&=\>\"", "<>", 
           RowBox[{"Tex", "[", 
            RowBox[{"coeffs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"Length", "@", "coeffs"}]}], "}"}]}], "]"}]}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"Riffle", "[", 
        RowBox[{
         RowBox[{"Reverse", "@", "strings"}], ",", "\"\<\\\\\\\\\\n\>\""}], 
        "]"}], "]"}]}], "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"86056066-0b20-451e-ba47-04a39dd2366a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyCoeffTeXString", "[", 
  RowBox[{"SepPolyx", ",", "p"}], "]"}]], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"49cdfc09-a700-420c-b140-d45d2cf4d040"],

Cell[BoxData["\<\"S_{12}&=1\\\\\\\\\\nS_{11}&=-4 (3 + e)\\\\\\\\\\nS_{10}&=4 \
(3 + e)^2 + 2 a^2 (3 + 2 e + 3 e^2 + -2 (3 + e (2 + e)) \
x^2)\\\\\\\\\\nS_{9}&=4 a^2 (-7 + e (-7 + e (-13 + -5 e + 4 (3 + e) \
x^2)))\\\\\\\\\\nS_{8}&=-16 a^2 (-1 + e) (1 + e)^2 (3 + e) (-1 + x^2) + a^4 \
(15 + 20 e + 26 e^2 + 20 e^3 + 15 e^4 + -4 (9 + e (12 + e (18 + e (12 + 5 \
e)))) x^2 + 2 (15 + e (2 + e) (10 + 3 e (2 + e))) x^4)\\\\\\\\\\nS_{7}&=-8 \
a^4 (1 + e)^2 (-1 + x) (1 + x) (-3 + e + - e^2 + -5 e^3 + (15 + e (-5 + 3 e \
(1 + e))) x^2)\\\\\\\\\\nS_{6}&=-4 a^4 (1 + e)^2 (-1 + x) (1 + x) (-2 (11 + \
-14 e^2 + 3 e^4) (-1 + x^2) + a^2 (5 + 6 e^2 + 5 e^4 + - (5 + e^2 (6 + e (8 + \
5 e))) x^2 + (-1 + e) (3 + e) (3 + e (2 + e)) x^4))\\\\\\\\\\nS_{5}&=8 a^6 \
(-1 + e) (1 + e)^3 (-1 + x^2)^2 (3 + e + e^2 + -5 e^3 + 2 (6 + e (2 + e + \
e^2)) x^2)\\\\\\\\\\nS_{4}&=a^6 (1 + e)^4 (-1 + x^2)^2 (-16 (-3 + e) (-1 + \
e)^2 (1 + e) (-1 + x^2) + a^2 (15 + e (-20 + e (26 + 5 e (-4 + 3 e))) + 6 x^2 \
+ -2 e (2 + e) (2 + e (-6 + 5 e)) x^2 + (-1 + e)^2 (3 + e)^2 \
x^4))\\\\\\\\\\nS_{3}&=-4 a^8 (-1 + e) (1 + e)^5 (-1 + x^2)^3 (7 + -7 e + 13 \
e^2 + -5 e^3 + (-1 + e) (7 + e^2) x^2)\\\\\\\\\\nS_{2}&=2 a^8 (-1 + e)^2 (1 + \
e)^6 (-1 + x^2)^3 (2 (-3 + e)^2 (-1 + x^2) + a^2 (-3 + 2 e + -3 e^2 + (-1 + \
e) (3 + e) x^2))\\\\\\\\\\nS_{1}&=-4 a^{10} (-3 + e) (-1 + e)^3 (1 + e)^7 (-1 \
+ x^2)^4\\\\\\\\\\nS_{0}&=a^{12} (-1 + e)^4 (1 + e)^8 (-1 + x^2)^4\"\>"], \
"Output",
 CellLabel->
  "Out[30]=",ExpressionUUID->"7402e273-a32d-4a3b-914a-5dac4ebb2992"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PolyCoeffTeXString", "[", 
  RowBox[{"SepPoly\[Iota]", ",", "p"}], "]"}]], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"ad59b3f4-0eab-429a-ac98-dc5dc65af7ef"],

Cell[BoxData["\<\"S_{12}&=1\\\\\\\\\\nS_{11}&=-4 (3 + e)\\\\\\\\\\nS_{10}&=4 \
(3 + e)^2 + 2 a^2 (-3 + -2 e + e^2 + 2 (3 + e (2 + e)) \
s^2)\\\\\\\\\\nS_{9}&=-4 a^2 (7 + e (7 + e + e^2 + 4 e (3 + e) \
s^2))\\\\\\\\\\nS_{8}&=16 a^2 (-1 + e) (1 + e)^2 (3 + e) s^2 + a^4 ((-3 + \
e)^2 (1 + e)^2 + 2 (1 + e) (-15 + e (-5 + e (-1 + 5 e))) s^2 + 4 (3 + e (2 + \
e))^2 s^4)\\\\\\\\\\nS_{7}&=-8 a^4 (1 + e)^2 s^2 (-15 + 5 e + - e^2 + 3 e^3 + \
2 (9 + e (-3 + e + e^2)) s^2)\\\\\\\\\\nS_{6}&=4 a^4 (1 + e)^2 s^2 (2 (-1 + \
e^2) (7 + e^2 + 2 (-9 + e^2) s^2) + a^2 (-4 + 9 s^2 + e^2 (-2 + 2 (-2 + e) e \
+ (8 + e (4 + 3 e)) s^2)))\\\\\\\\\\nS_{5}&=-8 a^6 (-1 + e) (1 + e)^3 s^2 (3 \
+ e + - e^2 + e^3 + 2 (-3 + - e + 2 e^3) s^2)\\\\\\\\\\nS_{4}&=a^6 (1 + e)^4 \
s^2 (16 (-3 + e) (-1 + e)^2 (1 + e) s^2 + a^2 (2 (-3 + e) (-1 + e)^2 (1 + e) \
+ (21 + e (-28 + e (22 + e (-12 + 13 e)))) s^2))\\\\\\\\\\nS_{3}&=-4 a^8 (-1 \
+ e) (1 + e)^5 (-7 + e (7 + e (-13 + 5 e))) s^4\\\\\\\\\\nS_{2}&=2 a^8 (-1 + \
e)^2 (1 + e)^6 (2 (-3 + e)^2 + a^2 (3 + e (-2 + 3 e))) \
s^4\\\\\\\\\\nS_{1}&=-4 a^{10} (-3 + e) (-1 + e)^3 (1 + e)^7 \
s^4\\\\\\\\\\nS_{0}&=a^{12} (-1 + e)^4 (1 + e)^8 s^4\"\>"], "Output",
 CellLabel->
  "Out[31]=",ExpressionUUID->"5796dea1-162a-4a40-af55-6ad1d36cdde3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["6. Series in powers of spin (a)", \
"Subsection",ExpressionUUID->"7c58570e-077e-4093-a8ff-d7382a3c566c"],

Cell[TextData[{
 "The precomputed coefficients. Because of Mma\[CloseCurlyQuote]s indexing, \
the coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "k"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "fccb634a-cb74-417b-a4e1-f04f69b08f5a"],
 " is part (k+1) of this list:"
}], "Text",ExpressionUUID->"212ba214-3a35-4c4b-8449-2afba34cd255"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pSpinSeriesCoefficients", "[", 
   RowBox[{"e_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"3", "+", "e"}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", "4"}], " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"1", "+", "e"}], 
       RowBox[{"3", "+", "e"}]]], " ", "x"}], ",", "\[IndentingNewLine]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "11"}], "-", 
      SuperscriptBox["e", "3"], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "11"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["e", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "e"}], ")"}], "2"]}]], ",", "\[IndentingNewLine]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", "e"}]], " ", "x", " ", 
       RowBox[{"(", 
        RowBox[{"28", "-", 
         RowBox[{"15", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "3"], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{"28", "-", 
            RowBox[{"15", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["e", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "e"}], ")"}], 
        RowBox[{"7", "/", "2"}]]}]]}], " ", ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "e"}], ")"}], "5"]}]]}], 
     RowBox[{"(", 
      RowBox[{"161", "+", 
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"322", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"383", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"268", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"127", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"18", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"332", " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"4", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{"166", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"122", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"63", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"126", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"138", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"40", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "e"}], ")"}], 
         RowBox[{"13", "/", "2"}]]}]]}], 
     SqrtBox[
      RowBox[{"1", "+", "e"}]], " ", "x", " ", 
     RowBox[{"(", 
      RowBox[{"4500", "+", 
       RowBox[{"4", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{"2250", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"2763", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"1868", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"839", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"50", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "213"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "426"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1473"}], "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1748"}], "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1503"}], "+", 
                    RowBox[{"5", " ", "e", " ", 
                    RowBox[{"(", 
                    RowBox[{"22", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1149"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2298"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1611"}], "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"1620", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"3741", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "570"}], "+", 
                    RowBox[{"11", " ", "e"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"]}]}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"3", "+", "e"}], ")"}], "8"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "e"}], " ", 
        RowBox[{"(", 
         RowBox[{"6645", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"11136", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"12176", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"9574", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"5186", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"1880", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"312", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"27", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
                     ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "e", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "24435"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "35331"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "30199"}], "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "13729"}], "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1241"}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"2287", "+", 
                    RowBox[{"3", " ", "e", " ", 
                    RowBox[{"(", 
                    RowBox[{"65", "+", 
                    RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1610", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"4830", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"8439", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{"9264", "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"6237", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"1358", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1023"}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["x", "4"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "655"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1965"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5061"}], "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9641"}], "+", 
                   RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11943"}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3719"}], "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{"2425", "+", 
                    RowBox[{"e", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "163"}], "+", 
                    RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox["x", "6"]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"443", "+", 
          RowBox[{"3258", " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}], ")"}]}]}], " ", 
   "}"}]}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"9545e78e-6cfa-4d10-ada1-ffc513a04e37"],

Cell["Add them up", \
"Text",ExpressionUUID->"aee0bdae-da99-4fa8-8b34-d8a4f897304a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pSpinSeries", "[", 
   RowBox[{"a_", ",", "e_", ",", "x_", ",", 
    RowBox[{"kMax_Integer", "?", "Positive"}]}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pSpinSeriesCoefficients", "[", 
       RowBox[{"e", ",", "x"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"k", "+", "1"}], "]"}], "]"}], 
     SuperscriptBox["a", "k"]}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "kMax"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pSpinSeries", "[", 
   RowBox[{"a_", ",", "e_", ",", "x_"}], "]"}], ":=", 
  RowBox[{"pSpinSeries", "[", 
   RowBox[{"a", ",", "e", ",", "x", ",", 
    RowBox[{
     RowBox[{"Length", "@", 
      RowBox[{"pSpinSeriesCoefficients", "[", 
       RowBox[{"e", ",", "x"}], "]"}]}], "-", "1"}]}], "]"}]}]}], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"23f462e9-f6c5-4f74-884a-ce6b5f0b1656"],

Cell["Validate the solution:", \
"Text",ExpressionUUID->"4cbfeaf9-3aff-45a1-b259-e22c0d1a8d60"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Short", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"SepPolyx", "/.", 
     RowBox[{"p", "\[Rule]", 
      RowBox[{"pSpinSeries", "[", 
       RowBox[{"a", ",", "e", ",", "x"}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "7"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"e", ">", "0"}], ",", 
      RowBox[{"e", "<", "1"}]}], "}"}]}]}], "]"}]}], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"8e3a2446-da07-4664-98d9-ce062387e71e"],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"512", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "e"}], ")"}], "6"], " ", 
        RowBox[{"(", 
         RowBox[{"11", "-", 
          RowBox[{"14", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "4"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}], "+", 
       RowBox[{"\[LeftSkeleton]", "11", "\[RightSkeleton]"}]}], ")"}], " ", 
     SuperscriptBox["a", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
     SuperscriptBox["a", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], ")"}], " ", 
     SuperscriptBox["a", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2048", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "e"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "e"}], ")"}], "4"], " ", 
        SqrtBox[
         FractionBox[
          RowBox[{"1", "+", "e"}], 
          RowBox[{"3", "+", "e"}]]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"3", "+", "e"}], ")"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"2", " ", "e"}], "+", 
          SuperscriptBox["e", "2"]}], ")"}], " ", "x", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "3"]}], "+", 
       RowBox[{"\[LeftSkeleton]", "14", "\[RightSkeleton]"}]}], ")"}], " ", 
     SuperscriptBox["a", "7"]}], "+", 
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", "a", "]"}], "8"],
     SeriesData[$CellContext`a, 0, {}, 4, 8, 1],
     Editable->False]}],
   SeriesData[$CellContext`a, 0, {
    512 (1 + $CellContext`e)^2 (3 + $CellContext`e)^6 (11 - 
       14 $CellContext`e^2 + 3 $CellContext`e^4) (-1 + $CellContext`x) (
       1 + $CellContext`x) (-1 + $CellContext`x^2) + 
     8192 (1 + $CellContext`e)^2 (3 + $CellContext`e)^5 (-3 + 
       2 $CellContext`e + $CellContext`e^2) (-1 + $CellContext`x^2) (11 + 
       11 $CellContext`e + 9 $CellContext`e^2 + $CellContext`e^3 - 
       116 $CellContext`x^2 - 116 $CellContext`e $CellContext`x^2 - 
       8 $CellContext`e^2 $CellContext`x^2) - 
     1024 (1 + $CellContext`e)^2 (
       3 + $CellContext`e)^7 (-1 + $CellContext`x) (
      1 + $CellContext`x) (-3 + $CellContext`e + 15 $CellContext`x^2 - 
      5 $CellContext`e $CellContext`x^2 + $CellContext`e^3 (-5 + 
        3 $CellContext`x^2) + $CellContext`e^2 (-1 + 3 $CellContext`x^2)) - 
     4608 (3 + $CellContext`e)^6 (11 + 11 $CellContext`e + 
      9 $CellContext`e^2 + $CellContext`e^3 - 132 $CellContext`x^2 - 
      132 $CellContext`e $CellContext`x^2 - 
      8 $CellContext`e^2 $CellContext`x^2) (-7 - 
      7 $CellContext`e + $CellContext`e^3 (-5 + 
        4 $CellContext`x^2) + $CellContext`e^2 (-13 + 12 $CellContext`x^2)) + 
     256 (3 + $CellContext`e)^8 (15 - 36 $CellContext`x^2 + 
       30 $CellContext`x^4 + $CellContext`e^4 (15 - 20 $CellContext`x^2 + 
         6 $CellContext`x^4) + 
       4 $CellContext`e^3 (5 - 12 $CellContext`x^2 + 6 $CellContext`x^4) + 
       4 $CellContext`e (5 - 12 $CellContext`x^2 + 
         10 $CellContext`x^4) + $CellContext`e^2 (26 - 72 $CellContext`x^2 + 
         44 $CellContext`x^4)) + 
     4096 (3 + $CellContext`e)^12 (
       Rational[-3, 4] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       12 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         3, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2 + 
       3 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 24 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
       32 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x ((-2) 
         2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))))) - 
     8192 (3 + $CellContext`e)^12 (
      Rational[-11, 16] (3 + $CellContext`e)^(-6) (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) + 
      12 (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^
        Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
      Rational[5, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2))^2 + 
      Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 + (
        48 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))^2 + (
        24 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[3, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 18 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^(-1) $CellContext`x (-2^
         Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
      16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^(-1) $CellContext`x (-2^
         Rational[1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
       8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[-3, 2] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
       2 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) - 6 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x ((-2) 
        2^Rational[1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
       16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        48 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))))) - 
     2 ((-2560) (3 + $CellContext`e)^7 (11 + 11 $CellContext`e + 
        9 $CellContext`e^2 + $CellContext`e^3 - 148 $CellContext`x^2 - 
        148 $CellContext`e $CellContext`x^2 - 
        8 $CellContext`e^2 $CellContext`x^2) (-3 + 
        6 $CellContext`x^2 + $CellContext`e^2 (-3 + 
          2 $CellContext`x^2) + $CellContext`e (-2 + 4 $CellContext`x^2)) - 
      2048 (3 + $CellContext`e)^12 (
       Rational[-5, 8] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       10 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         5, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2 + 
       2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 + (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
       16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x ((-2) 
         2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))))), (-6144) 
      2^Rational[1, 2] (1 + $CellContext`e)^2 ((1 + $CellContext`e)/(
        3 + $CellContext`e))^Rational[1, 2] (3 + $CellContext`e)^5 (11 - 
       14 $CellContext`e^2 + 
       3 $CellContext`e^4) (-1 + $CellContext`x) $CellContext`x (
       1 + $CellContext`x) (-1 + $CellContext`x^2) - 1536 
     2^Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x (-7 - 
      7 $CellContext`e - 13 $CellContext`e^2 - 5 $CellContext`e^3 + 
      12 $CellContext`e^2 $CellContext`x^2 + 
      4 $CellContext`e^3 $CellContext`x^2) (
      6804 (1 + $CellContext`e)^Rational[1, 2] + 
      15876 $CellContext`e (1 + $CellContext`e)^Rational[1, 2] + 
      19440 $CellContext`e^2 (1 + $CellContext`e)^Rational[1, 2] + 
      13320 $CellContext`e^3 (1 + $CellContext`e)^Rational[1, 2] + 
      4980 $CellContext`e^4 (1 + $CellContext`e)^Rational[1, 2] + 
      948 $CellContext`e^5 (1 + $CellContext`e)^Rational[1, 2] + 
      72 $CellContext`e^6 (1 + $CellContext`e)^Rational[1, 2] - 
      528 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
      528 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
      432 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
      48 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
      3645 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      8505 $CellContext`e (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      12393 $CellContext`e^2 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      9045 $CellContext`e^3 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      3015 $CellContext`e^4 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      315 $CellContext`e^5 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 + 
      45 $CellContext`e^6 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      9 $CellContext`e^7 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      1984 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2 + 
      1984 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2 + 
      384 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2) + 
     14336 2^Rational[1, 2] (1 + $CellContext`e)^2 ((1 + $CellContext`e)/(
        3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^6 (-1 + $CellContext`x) $CellContext`x (
       1 + $CellContext`x) (-3 + $CellContext`e + 15 $CellContext`x^2 - 
       5 $CellContext`e $CellContext`x^2 + $CellContext`e^3 (-5 + 
         3 $CellContext`x^2) + $CellContext`e^2 (-1 + 3 $CellContext`x^2)) - 
     4096 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
      Rational[1, 2] (3 + $CellContext`e)^7 $CellContext`x (15 - 
      36 $CellContext`x^2 + 
      30 $CellContext`x^4 + $CellContext`e^4 (15 - 20 $CellContext`x^2 + 
        6 $CellContext`x^4) + 
      4 $CellContext`e^3 (5 - 12 $CellContext`x^2 + 6 $CellContext`x^4) + 
      4 $CellContext`e (5 - 12 $CellContext`x^2 + 
        10 $CellContext`x^4) + $CellContext`e^2 (26 - 72 $CellContext`x^2 + 
        44 $CellContext`x^4)) - 
     4096 (1 + $CellContext`e)^2 (3 + $CellContext`e)^8 (-3 + 
      2 $CellContext`e + $CellContext`e^2) (-1 + $CellContext`x^2) ((-2) 
       2^Rational[1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
       4 $CellContext`x^2 + $CellContext`e (-11 + 
         4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
      16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
       Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
      16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       48 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
          3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2)))) + 
     4096 (3 + $CellContext`e)^12 (
       2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-3, 8] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[-3, 2] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       6 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 24 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 4] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 2] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        8 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 + (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))))) - 
     8192 (3 + $CellContext`e)^12 (
      2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) + 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) + 
      Rational[-11, 32] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
        4500 + 4 $CellContext`e (
          2250 + $CellContext`e (
            2763 + $CellContext`e (
              1868 + $CellContext`e (
                839 + $CellContext`e (50 + $CellContext`e))))) + 
        4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                  5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                1620 + $CellContext`e (
                  3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
      Rational[-5, 4] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
      Rational[-1, 2] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
          8 $CellContext`x^2)) (-2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) + 
      4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
      18 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[-1, 8] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       2 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2) + 
      2 (48 (1 + $CellContext`e) (
           3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + (
        224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[-3, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        2 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + (
        24 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[3, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) ((-2) 
         2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[-1, 4] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       4 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2 + (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2)))) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[-3, 16] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       4 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2 + 
       Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2)))) - 6 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[-1, 2] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       8 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[
         1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))^2 + 
       2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
       16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-1) $CellContext`x (-2^
          Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))))) - 
     2 (1024 (3 + $CellContext`e)^10 (-3 + 
        6 $CellContext`x^2 + $CellContext`e^2 (-3 + 
          2 $CellContext`x^2) + $CellContext`e (-2 + 4 $CellContext`x^2)) (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 5 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        32 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 
      2048 (3 + $CellContext`e)^12 (
       Rational[1, 2] 
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-5, 16] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[-5, 4] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + 
       2 (48 (
           1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 4] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 2] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        8 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 + (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))))), (-256) (-1 + $CellContext`e)^2 (
        1 + $CellContext`e)^4 (3 + $CellContext`e)^4 (-3 - 
       2 $CellContext`e + $CellContext`e^2) (-1 + $CellContext`x^2)^3 + 
     1152 (3 + $CellContext`e)^Rational[5, 2] (-7 - 7 $CellContext`e - 
       13 $CellContext`e^2 - 5 $CellContext`e^3 + 
       12 $CellContext`e^2 $CellContext`x^2 + 
       4 $CellContext`e^3 $CellContext`x^2) (
       323 (3 + $CellContext`e)^Rational[1, 2] + 
       646 $CellContext`e (3 + $CellContext`e)^Rational[1, 2] + 
       893 $CellContext`e^2 (3 + $CellContext`e)^Rational[1, 2] + 
       612 $CellContext`e^3 (3 + $CellContext`e)^Rational[1, 2] + 
       285 $CellContext`e^4 (3 + $CellContext`e)^Rational[1, 2] + 
       54 $CellContext`e^5 (3 + $CellContext`e)^Rational[1, 2] + 
       3 $CellContext`e^6 (3 + $CellContext`e)^Rational[1, 2] + 
       10752 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] $CellContext`x^2 + 
       14336 $CellContext`e (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] $CellContext`x^2 + 
       12800 $CellContext`e^2 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] $CellContext`x^2 + 
       3072 $CellContext`e^3 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] $CellContext`x^2 - 
       10540 (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
       21080 $CellContext`e (3 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       19752 $CellContext`e^2 (3 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       10032 $CellContext`e^3 (3 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       1260 $CellContext`e^4 (3 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       56 $CellContext`e^5 (3 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       5760 (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] $CellContext`x^4 - 
       7680 $CellContext`e (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] $CellContext`x^4 - 
       9984 $CellContext`e^2 (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] $CellContext`x^4 - 
       1536 $CellContext`e^3 (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] $CellContext`x^4 + 
       384 $CellContext`e^4 (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] $CellContext`x^4 + 
       18236 (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
       36472 $CellContext`e (3 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^4 + 
       25960 $CellContext`e^2 (3 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^4 + 
       7584 $CellContext`e^3 (3 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^4 + 
       60 $CellContext`e^4 (3 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^4 + 
       8 $CellContext`e^5 (3 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^4) + 
     256 (-1 + $CellContext`e) (1 + $CellContext`e)^3 (
        3 + $CellContext`e)^5 (-1 + $CellContext`x^2)^2 (3 + $CellContext`e + 
       12 $CellContext`x^2 + 
       4 $CellContext`e $CellContext`x^2 + $CellContext`e^3 (-5 + 
         2 $CellContext`x^2) + $CellContext`e^2 (1 + 2 $CellContext`x^2)) + 
     1792 (1 + $CellContext`e)^2 (
        3 + $CellContext`e)^4 (-1 + $CellContext`x) (1 + $CellContext`x) (11 + 
       11 $CellContext`e + 9 $CellContext`e^2 + $CellContext`e^3 - 
       100 $CellContext`x^2 - 100 $CellContext`e $CellContext`x^2 - 
       8 $CellContext`e^2 $CellContext`x^2) (-3 + $CellContext`e + 
       15 $CellContext`x^2 - 
       5 $CellContext`e $CellContext`x^2 + $CellContext`e^3 (-5 + 
         3 $CellContext`x^2) + $CellContext`e^2 (-1 + 3 $CellContext`x^2)) - 
     512 (3 + $CellContext`e)^5 (11 + 11 $CellContext`e + 
      9 $CellContext`e^2 + $CellContext`e^3 - 116 $CellContext`x^2 - 
      116 $CellContext`e $CellContext`x^2 - 
      8 $CellContext`e^2 $CellContext`x^2) (15 - 36 $CellContext`x^2 + 
      30 $CellContext`x^4 + $CellContext`e^4 (15 - 20 $CellContext`x^2 + 
        6 $CellContext`x^4) + 
      4 $CellContext`e^3 (5 - 12 $CellContext`x^2 + 6 $CellContext`x^4) + 
      4 $CellContext`e (5 - 12 $CellContext`x^2 + 
        10 $CellContext`x^4) + $CellContext`e^2 (26 - 72 $CellContext`x^2 + 
        44 $CellContext`x^4)) - 
     4 (1 + $CellContext`e)^2 (-1 + $CellContext`x) (1 + $CellContext`x) (
      192 (3 + $CellContext`e)^3 (11 - 14 $CellContext`e^2 + 
        3 $CellContext`e^4) (-1 + $CellContext`x^2) (11 + 11 $CellContext`e + 
        9 $CellContext`e^2 + $CellContext`e^3 - 84 $CellContext`x^2 - 
        84 $CellContext`e $CellContext`x^2 - 
        8 $CellContext`e^2 $CellContext`x^2) + 
      64 (3 + $CellContext`e)^6 (5 - 5 $CellContext`x^2 - 9 $CellContext`x^4 + 
        4 $CellContext`e^3 $CellContext`x^2 (-2 + $CellContext`x^2) + \
$CellContext`e^4 (5 - 
          5 $CellContext`x^2 + $CellContext`x^4) + $CellContext`e^2 (6 - 
          6 $CellContext`x^2 + 4 $CellContext`x^4))) - 
     4096 (1 + $CellContext`e)^2 (3 + $CellContext`e)^8 (-3 + 
      2 $CellContext`e + $CellContext`e^2) (-1 + $CellContext`x^2) (
      Rational[-1, 2] (3 + $CellContext`e)^(-6) (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) + 
      8 (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-11, 2] $CellContext`x^2 
       (28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
      Rational[1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2))^2 + 
      2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 + (
        48 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))^2 - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^(-1) $CellContext`x (-2^
         Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) - 
      16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (
        3 + $CellContext`e)^(-1) $CellContext`x (-2^
         Rational[1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
       8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))))) + 
     4096 (3 + $CellContext`e)^12 (
       Rational[3, 4] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[3, 4] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-3, 16] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (
          63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         3, 8] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       3 (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 24 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
       6 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))^2 + (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (
            1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 8] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 2] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         8 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 + (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 4 $CellContext`x^2) + 
             $CellContext`e^2 (-9 + 8 $CellContext`x^2))))) - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))))) - 
     8192 (3 + $CellContext`e)^12 (
      Rational[3, 4] (1 + $CellContext`e)^
        Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^
        Rational[-17, 2] $CellContext`x^2 (4500 + 
        4 $CellContext`e (
          2250 + $CellContext`e (
            2763 + $CellContext`e (
              1868 + $CellContext`e (
                839 + $CellContext`e (50 + $CellContext`e))))) + 
        4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                  5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                1620 + $CellContext`e (
                  3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
      Rational[5, 8] (
        1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
         15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
      Rational[-5, 32] (3 + $CellContext`e)^(-9) (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
      Rational[11, 32] (
         3 + $CellContext`e)^(-9) (-$CellContext`e (
          6645 + $CellContext`e (
            11136 + $CellContext`e (
              12176 + $CellContext`e (
                9574 + $CellContext`e (
                  5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
        2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
        8 (1610 + $CellContext`e (
            4830 + $CellContext`e (
              8439 + $CellContext`e (
                9264 + $CellContext`e (
                  6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
        2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
        5 (443 + 3258 $CellContext`x^2)) + 
      Rational[-1, 16] (3 + $CellContext`e)^(-6) (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      Rational[-1, 2] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 
         7 $CellContext`x^2)) (-2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) + 
      2 (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))^2 - 18 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[1, 2] 
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-1, 16] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[-1, 4] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) + 
      Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + 
      4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + (-2^
          Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))))^2 + (
        Rational[-3, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        2 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) ((-2) 
         2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + 
      2 (48 (1 + $CellContext`e) (
           3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[-1, 4] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) + (
        224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[-3, 16] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)) (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-1, 8] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[-1, 2] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2)) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-3, 32] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[-1, 4] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[-1, 2] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
       Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2)) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2)) + (
        24 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[3, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[-1, 2] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        8 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 + (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))) - 6 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) + 
       Rational[-1, 4] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[-1, 4] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))))) - 
     2 (1024 (3 + $CellContext`e)^10 (-3 + 
        6 $CellContext`x^2 + $CellContext`e^2 (-3 + 
          2 $CellContext`x^2) + $CellContext`e (-2 + 4 $CellContext`x^2)) (
        Rational[-5, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        10 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          5, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 + (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 32 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))) - 
      2048 (3 + $CellContext`e)^12 (
       Rational[5, 8] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[5, 8] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-5, 32] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         5, 16] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       2 (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
       4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))^2 + (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 8] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) + (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 2] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         8 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 + (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))))) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))))))), 
     2048 2^Rational[1, 2] (-1 + $CellContext`e)^2 (
        1 + $CellContext`e)^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^3 (-3 - 
       2 $CellContext`e + $CellContext`e^2) $CellContext`x (-1 + \
$CellContext`x^2)^3 + 
     1792 2^Rational[1, 2] (1 + $CellContext`e)^2 (3 + $CellContext`e)^
       Rational[-3, 2] (-1 + $CellContext`x) $CellContext`x (
       1 + $CellContext`x) (-3 + $CellContext`e - $CellContext`e^2 - 
       5 $CellContext`e^3 + 15 $CellContext`x^2 - 
       5 $CellContext`e $CellContext`x^2 + 
       3 $CellContext`e^2 $CellContext`x^2 + 
       3 $CellContext`e^3 $CellContext`x^2) (
       2268 (1 + $CellContext`e)^Rational[1, 2] + 
       5292 $CellContext`e (1 + $CellContext`e)^Rational[1, 2] + 
       6480 $CellContext`e^2 (1 + $CellContext`e)^Rational[1, 2] + 
       4440 $CellContext`e^3 (1 + $CellContext`e)^Rational[1, 2] + 
       1660 $CellContext`e^4 (1 + $CellContext`e)^Rational[1, 2] + 
       316 $CellContext`e^5 (1 + $CellContext`e)^Rational[1, 2] + 
       24 $CellContext`e^6 (1 + $CellContext`e)^Rational[1, 2] - 
       132 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
       132 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
       108 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
       12 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] - 
       1215 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
       2835 $CellContext`e (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       4131 $CellContext`e^2 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       3015 $CellContext`e^3 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       1005 $CellContext`e^4 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
       105 $CellContext`e^5 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
       15 $CellContext`e^6 (1 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^2 + 
       3 $CellContext`e^7 (1 + $CellContext`e)^
         Rational[1, 2] $CellContext`x^2 + 
       368 ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2 + 
       368 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2 + 
       96 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^Rational[9, 2] $CellContext`x^2) - 
     288 2^Rational[1, 2] (3 + $CellContext`e)^
      Rational[3, 2] $CellContext`x (-7 - 7 $CellContext`e - 
      13 $CellContext`e^2 - 5 $CellContext`e^3 + 
      12 $CellContext`e^2 $CellContext`x^2 + 
      4 $CellContext`e^3 $CellContext`x^2) ((-5356) (1 + $CellContext`e)^
        Rational[1, 2] - 
      10712 $CellContext`e (1 + $CellContext`e)^Rational[1, 2] - 
      15316 $CellContext`e^2 (1 + $CellContext`e)^Rational[1, 2] - 
      9936 $CellContext`e^3 (1 + $CellContext`e)^Rational[1, 2] - 
      4452 $CellContext`e^4 (1 + $CellContext`e)^Rational[1, 2] - 
      568 $CellContext`e^5 (1 + $CellContext`e)^Rational[1, 2] + 
      4 $CellContext`e^6 (1 + $CellContext`e)^Rational[1, 2] + 
      16800 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      33600 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      46944 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      32128 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      14944 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      2880 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      160 $CellContext`e^6 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] + 
      108364 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      216728 $CellContext`e (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      211292 $CellContext`e^2 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      100400 $CellContext`e^3 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      5604 $CellContext`e^4 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      248 $CellContext`e^5 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
      76 $CellContext`e^6 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      198656 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      397312 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      393216 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      203776 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      32768 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      3072 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      56829 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      113658 $CellContext`e (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 - 
      139083 $CellContext`e^2 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 - 
      69036 $CellContext`e^3 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 + 
      9501 $CellContext`e^4 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 + 
      198 $CellContext`e^5 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 + 
      11 $CellContext`e^6 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 + 
      191744 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      383488 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      339968 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      139264 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      1792 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      512 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4) - 
     512 2^Rational[1, 2] (3 + $CellContext`e)^Rational[3, 2] $CellContext`x (
      7904 (1 + $CellContext`e)^Rational[1, 2] + 
      23712 $CellContext`e (1 + $CellContext`e)^Rational[1, 2] + 
      37276 $CellContext`e^2 (1 + $CellContext`e)^Rational[1, 2] + 
      34188 $CellContext`e^3 (1 + $CellContext`e)^Rational[1, 2] + 
      17660 $CellContext`e^4 (1 + $CellContext`e)^Rational[1, 2] + 
      3660 $CellContext`e^5 (1 + $CellContext`e)^Rational[1, 2] - 
      524 $CellContext`e^6 (1 + $CellContext`e)^Rational[1, 2] - 
      892 $CellContext`e^7 (1 + $CellContext`e)^Rational[1, 2] - 
      108 $CellContext`e^8 (1 + $CellContext`e)^Rational[1, 2] + 
      4 $CellContext`e^9 (1 + $CellContext`e)^Rational[1, 2] - 
      32102 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      96306 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      158872 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      167720 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      125748 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      68348 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      29624 $CellContext`e^6 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      8008 $CellContext`e^7 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      1302 $CellContext`e^8 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      98 $CellContext`e^9 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] - 
      97389 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 - 
      292167 $CellContext`e (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      324716 $CellContext`e^2 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 - 
      82420 $CellContext`e^3 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 + 
      173362 $CellContext`e^4 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      194534 $CellContext`e^5 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      66004 $CellContext`e^6 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      2156 $CellContext`e^7 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 + 
      211 $CellContext`e^8 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^2 - 
      23 $CellContext`e^9 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^2 + 
      261184 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      783552 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      1065848 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      794584 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      324184 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      57400 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      20328 $CellContext`e^6 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      16520 $CellContext`e^7 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      2184 $CellContext`e^8 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      168 $CellContext`e^9 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^2 + 
      137737 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      413211 $CellContext`e (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 + 
      463288 $CellContext`e^2 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 + 
      106096 $CellContext`e^3 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 - 
      314606 $CellContext`e^4 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 - 
      350306 $CellContext`e^5 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 - 
      105904 $CellContext`e^6 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 + 
      6856 $CellContext`e^7 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 - 
      35 $CellContext`e^8 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^4 + 
      15 $CellContext`e^9 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^4 - 
      446796 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      1340388 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      1786624 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      1249696 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      340760 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      95256 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 + 
      41440 $CellContext`e^6 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      17472 $CellContext`e^7 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      1148 $CellContext`e^8 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      84 $CellContext`e^9 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^4 - 
      47199 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 - 
      141597 $CellContext`e (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^6 - 
      172680 $CellContext`e^2 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^6 - 
      56784 $CellContext`e^3 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^6 + 
      123570 $CellContext`e^4 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^6 + 
      151998 $CellContext`e^5 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^6 + 
      40304 $CellContext`e^6 (1 + $CellContext`e)^
        Rational[1, 2] $CellContext`x^6 - 
      8152 $CellContext`e^7 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^6 - 
      59 $CellContext`e^8 (1 + $CellContext`e)^
       Rational[1, 2] $CellContext`x^6 + 
      7 $CellContext`e^9 (1 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      246064 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      738192 $CellContext`e ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      957264 $CellContext`e^2 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      628880 $CellContext`e^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      120624 $CellContext`e^4 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 - 
      89936 $CellContext`e^5 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 - 
      30352 $CellContext`e^6 ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      9520 $CellContext`e^7 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6 + 
      224 $CellContext`e^8 ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^Rational[1, 2] $CellContext`x^6) - 
     2560 2^Rational[1, 2] (-1 + $CellContext`e) (
       1 + $CellContext`e)^3 ((1 + $CellContext`e)/(3 + $CellContext`e))^
      Rational[1, 2] (
       3 + $CellContext`e)^4 $CellContext`x (-1 + $CellContext`x^2)^2 (
      3 + $CellContext`e + 12 $CellContext`x^2 + 
      4 $CellContext`e $CellContext`x^2 + $CellContext`e^3 (-5 + 
        2 $CellContext`x^2) + $CellContext`e^2 (1 + 2 $CellContext`x^2)) - 
     4 (1 + $CellContext`e)^2 (-1 + $CellContext`x) (
      1 + $CellContext`x) ((-768) 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^5 $CellContext`x (5 - 
        5 $CellContext`x^2 - 9 $CellContext`x^4 + 
        4 $CellContext`e^3 $CellContext`x^2 (-2 + $CellContext`x^2) + \
$CellContext`e^4 (5 - 
          5 $CellContext`x^2 + $CellContext`x^4) + $CellContext`e^2 (6 - 
          6 $CellContext`x^2 + 4 $CellContext`x^4)) - 
      128 (3 + $CellContext`e)^6 (11 - 14 $CellContext`e^2 + 
       3 $CellContext`e^4) (-1 + $CellContext`x^2) (-2^
         Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
       2^Rational[1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 3 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
       16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        48 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))))) + 
     4096 (3 + $CellContext`e)^12 (
       Rational[3, 8] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (28 - 
         15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[-3, 32] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[-3, 2] 
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-10) $CellContext`x (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       6 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
       6 (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) - 24 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 8] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 8] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 32] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2))) + 
       2 (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 8] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 2] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 8] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 2] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 4] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 4] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 16] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2)) + (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)) + (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) (
         Rational[-1, 2] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         8 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 + (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))))) + (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
         4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2) + 
         2 (48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)) - 8 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 4] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          4 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2 + (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-1) $CellContext`x (-2^
             Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))) - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 2] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 8] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2)) + 
        2 (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (
             63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2) + (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))))^2 + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 4] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          4 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2 + (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-1) $CellContext`x (-2^
             Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 8] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 2] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)))) - 
     8192 (3 + $CellContext`e)^12 (
      Rational[5, 16] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) (28 - 
        15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
      Rational[-5, 64] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
        4500 + 4 $CellContext`e (
          2250 + $CellContext`e (
            2763 + $CellContext`e (
              1868 + $CellContext`e (
                839 + $CellContext`e (50 + $CellContext`e))))) + 
        4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                  5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                1620 + $CellContext`e (
                  3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
      Rational[-3, 2] 
       2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (
         3 + $CellContext`e)^(-10) $CellContext`x (-$CellContext`e (
          6645 + $CellContext`e (
            11136 + $CellContext`e (
              12176 + $CellContext`e (
                9574 + $CellContext`e (
                  5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
        2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
        8 (1610 + $CellContext`e (
            4830 + $CellContext`e (
              8439 + $CellContext`e (
                9264 + $CellContext`e (
                  6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
        2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
        5 (443 + 3258 $CellContext`x^2)) + 
      Rational[-1, 32] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
        4500 + 4 $CellContext`e (
          2250 + $CellContext`e (
            2763 + $CellContext`e (
              1868 + $CellContext`e (
                839 + $CellContext`e (50 + $CellContext`e))))) + 
        4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                  5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                1620 + $CellContext`e (
                  3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) (
        8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      Rational[-1, 16] (3 + $CellContext`e)^(-6) (
        161 + $CellContext`e (
          322 + $CellContext`e (
            383 + $CellContext`e (
              268 + $CellContext`e (
                127 + $CellContext`e (18 + $CellContext`e))))) + 
        332 $CellContext`x^2 + 
        4 $CellContext`e (
          166 + $CellContext`e (
            122 + $CellContext`e (
              12 - $CellContext`e (61 + 2 $CellContext`e)))) $CellContext`x^2 - 
        4 (63 + $CellContext`e (
           126 + $CellContext`e (
             138 + $CellContext`e (
               40 + $CellContext`e (-49 + 
                 2 $CellContext`e))))) $CellContext`x^4) (-2^
          Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2))) + 
      Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
        4 $CellContext`x^2 + $CellContext`e (-11 + 
          4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
      Rational[-1, 2] 
       2^Rational[-1, 2] (1 + $CellContext`e)^
        Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
        28 - 15 $CellContext`x^2 + 
        3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
          15 $CellContext`x^2) - 
        3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) + 
      4 (-2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
           8 $CellContext`x^2))) (
        Rational[-1, 8] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2) - 18 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[1, 8] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[1, 8] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-1, 32] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         1, 16] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2))) + 
      2 (-2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) (
        Rational[-1, 4] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) + ((-2) 
         2^Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) (
        Rational[-3, 16] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        4 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)) (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))) + 
      2 (48 (1 + $CellContext`e) (
           3 + $CellContext`e)^(-3) $CellContext`x^2 + (
           3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 8] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) + (
        224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-3, 32] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[-1, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) + 
        Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[1, 4] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[1, 8] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-1, 32] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         3, 32] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       Rational[-1, 16] (3 + $CellContext`e)^(-6) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
       Rational[-1, 2] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 2 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
       Rational[1, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) - 16 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[1, 4] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[1, 4] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-1, 16] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         1, 8] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2)))^2 - 8 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
       2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)) + (
        Rational[-3, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^Rational[-9, 2] $CellContext`x (
          28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
        2 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) (
        Rational[-1, 2] (3 + $CellContext`e)^(-6) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        8 (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))^2 + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 + (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-1) $CellContext`x (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))) + (
        24 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
        Rational[3, 4] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-15, 2] $CellContext`x (
         28 - 15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 
          7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (
            63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))))) - 6 
      2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
       Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
       Rational[1, 2] (1 + $CellContext`e)^
         Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^
         Rational[-17, 2] $CellContext`x^2 (4500 + 
         4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
       Rational[1, 2] (
         1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
          15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
       Rational[-1, 8] (3 + $CellContext`e)^(-9) (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[
         1, 4] (3 + $CellContext`e)^(-9) (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       2 (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) + 
       4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + (-2^
           Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))^2 + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-1, 8] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-1, 2] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2)))) - 
     2 (1024 (3 + $CellContext`e)^10 (-3 + 
        6 $CellContext`x^2 + $CellContext`e^2 (-3 + 
          2 $CellContext`x^2) + $CellContext`e (-2 + 4 $CellContext`x^2)) (
        Rational[1, 2] 
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) + 
        Rational[-5, 16] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[-5, 4] 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + (
          224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 32 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))) + (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) ((-2) 
           2^Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 16 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) - 16 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) - 4 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[-1, 2] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         8 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 + (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))))) - 
      2048 (3 + $CellContext`e)^12 (
       Rational[5, 16] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
         161 + $CellContext`e (
           322 + $CellContext`e (
             383 + $CellContext`e (
               268 + $CellContext`e (
                 127 + $CellContext`e (18 + $CellContext`e))))) + 
         332 $CellContext`x^2 + 
         4 $CellContext`e (
           166 + $CellContext`e (
             122 + $CellContext`e (
               12 - $CellContext`e (61 + 
                2 $CellContext`e)))) $CellContext`x^2 - 
         4 (63 + $CellContext`e (
            126 + $CellContext`e (
              138 + $CellContext`e (
                40 + $CellContext`e (-49 + 
                  2 $CellContext`e))))) $CellContext`x^4) (28 - 
         15 $CellContext`x^2 + 
         3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
           15 $CellContext`x^2) - 
         3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
       Rational[-5, 64] 
        2^Rational[-1, 2] (1 + $CellContext`e)^
         Rational[1, 2] (3 + $CellContext`e)^Rational[-21, 2] $CellContext`x (
         4500 + 4 $CellContext`e (
           2250 + $CellContext`e (
             2763 + $CellContext`e (
               1868 + $CellContext`e (
                 839 + $CellContext`e (50 + $CellContext`e))))) + 
         4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                   5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                 1620 + $CellContext`e (
                   3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
         4 $CellContext`x^2 + $CellContext`e (-11 + 
           4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
       Rational[-5, 4] 
        2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (
          3 + $CellContext`e)^(-10) $CellContext`x (-$CellContext`e (
           6645 + $CellContext`e (
             11136 + $CellContext`e (
               12176 + $CellContext`e (
                 9574 + $CellContext`e (
                   5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
         2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
         8 (1610 + $CellContext`e (
             4830 + $CellContext`e (
               8439 + $CellContext`e (
                 9264 + $CellContext`e (
                   6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
         2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
         5 (443 + 3258 $CellContext`x^2)) + 
       4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + (
         224 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         2 (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
       4 (-2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) - 32 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 8] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 8] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 32] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 16] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2))) + (
         Rational[-1, 8] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         2 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2) ((-2) 
          2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 4 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         16 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) + 
       2 (-2^Rational[1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) - 
         8 2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) (
         Rational[-1, 4] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         4 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))) + 
       2 (48 (1 + $CellContext`e) (
            3 + $CellContext`e)^(-3) $CellContext`x^2 + (
            3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 8] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 2] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (
             63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)) - 16 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 4] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 4] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 16] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 8] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2)) + (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)))^2 - 8 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
        2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)) + (-2^
           Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
            8 $CellContext`x^2))) (
         Rational[-1, 2] (3 + $CellContext`e)^(-6) (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         8 (1 + $CellContext`e)^
           Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
         Rational[
           1, 4] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))^2 + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 + (
           48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2)))^2 - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[-1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (
           3 + $CellContext`e)^(-1) $CellContext`x (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))))) + (
         8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
         Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) (
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) - 
         2^Rational[-1, 2] (1 + $CellContext`e)^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
          3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
            15 $CellContext`x^2) - 
          3 $CellContext`e^2 (-8 + 
           7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
         4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2) + 
         2 (48 (1 + $CellContext`e) (
              3 + $CellContext`e)^(-3) $CellContext`x^2 + (
              3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)) - 8 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))) - 16 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 4] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          4 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2 + (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-1) $CellContext`x (-2^
             Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))))) - 4 
       2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
        Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
        Rational[1, 2] (1 + $CellContext`e)^
          Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^
          Rational[-17, 2] $CellContext`x^2 (4500 + 
          4 $CellContext`e (
            2250 + $CellContext`e (
              2763 + $CellContext`e (
                1868 + $CellContext`e (
                  839 + $CellContext`e (50 + $CellContext`e))))) + 
          4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                  1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
        Rational[1, 2] (
          1 + $CellContext`e) (3 + $CellContext`e)^(-9) $CellContext`x^2 (28 - 
           15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 7 $CellContext`x^2))^2 + 
        Rational[-1, 8] (3 + $CellContext`e)^(-9) (
          161 + $CellContext`e (
            322 + $CellContext`e (
              383 + $CellContext`e (
                268 + $CellContext`e (
                  127 + $CellContext`e (18 + $CellContext`e))))) + 
          332 $CellContext`x^2 + 
          4 $CellContext`e (
            166 + $CellContext`e (
              122 + $CellContext`e (
                12 - $CellContext`e (61 + 
                 2 $CellContext`e)))) $CellContext`x^2 - 
          4 (63 + $CellContext`e (
             126 + $CellContext`e (
               138 + $CellContext`e (
                 40 + $CellContext`e (-49 + 
                   2 $CellContext`e))))) $CellContext`x^4) (-11 - \
$CellContext`e^3 + 
          4 $CellContext`x^2 + $CellContext`e (-11 + 
            4 $CellContext`x^2) + $CellContext`e^2 (-9 + 8 $CellContext`x^2)) + 
        Rational[
          1, 4] (3 + $CellContext`e)^(-9) (-$CellContext`e (
            6645 + $CellContext`e (
              11136 + $CellContext`e (
                12176 + $CellContext`e (
                  9574 + $CellContext`e (
                    5186 + $CellContext`e (
                    1880 + $CellContext`e (
                    312 + $CellContext`e (27 + $CellContext`e)))))))) + 
          2 $CellContext`e (-24435 + $CellContext`e (-35331 + $CellContext`e \
(-30199 + $CellContext`e (-13729 + $CellContext`e (-1241 + $CellContext`e (
                    2287 + 3 $CellContext`e (65 + 
                    2 $CellContext`e))))))) $CellContext`x^2 + 
          8 (1610 + $CellContext`e (
              4830 + $CellContext`e (
                8439 + $CellContext`e (
                  9264 + $CellContext`e (
                    6237 + $CellContext`e (
                    1358 + $CellContext`e (-1023 + $CellContext`e (
                    4 + $CellContext`e)))))))) $CellContext`x^4 + 
          2 (-655 + $CellContext`e (-1965 + $CellContext`e (-5061 + \
$CellContext`e (-9641 + $CellContext`e (-11943 + $CellContext`e (-3719 + \
$CellContext`e (2425 + $CellContext`e (-163 + 
                    2 $CellContext`e)))))))) $CellContext`x^6 - 
          5 (443 + 3258 $CellContext`x^2)) + 
        2 (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))^2 - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         Rational[1, 2] 
          2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (
            63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 16] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 4] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2))) + 
        4 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
          Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2) + (-2^
            Rational[1, 2] (1 + $CellContext`e)^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 2 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
           8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))))^2 + 
        2 (48 (1 + $CellContext`e) (
             3 + $CellContext`e)^(-3) $CellContext`x^2 + (
             3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) (
          Rational[-1, 4] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          4 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 8] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2 + (
            8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
            Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
              4 $CellContext`x^2 + $CellContext`e (-11 + 
                4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
                8 $CellContext`x^2)))^2 - 8 
          2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (
            3 + $CellContext`e)^(-1) $CellContext`x (-2^
             Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2)))) - 16 
        2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
         Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
         2^Rational[-1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
           Rational[1, 2] (3 + $CellContext`e)^(-7) $CellContext`x (
           161 + $CellContext`e (
             322 + $CellContext`e (
               383 + $CellContext`e (
                 268 + $CellContext`e (
                   127 + $CellContext`e (18 + $CellContext`e))))) + 
           332 $CellContext`x^2 + 
           4 $CellContext`e (
             166 + $CellContext`e (
               122 + $CellContext`e (
                 12 - $CellContext`e (61 + 
                  2 $CellContext`e)))) $CellContext`x^2 - 
           4 (63 + $CellContext`e (
              126 + $CellContext`e (
                138 + $CellContext`e (
                  40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
         Rational[-1, 8] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (4500 + 
           4 $CellContext`e (
             2250 + $CellContext`e (
               2763 + $CellContext`e (
                 1868 + $CellContext`e (
                   839 + $CellContext`e (50 + $CellContext`e))))) + 
           4 (-213 + $CellContext`e (-426 + $CellContext`e (-1473 + \
$CellContext`e (-1748 + $CellContext`e (-1503 + 
                    5 $CellContext`e (
                    22 + $CellContext`e)))))) $CellContext`x^2 + (-1149 + \
$CellContext`e (-2298 + $CellContext`e (-1611 + $CellContext`e (
                   1620 + $CellContext`e (
                    3741 + $CellContext`e (-570 + 
                    11 $CellContext`e)))))) $CellContext`x^4) + 
         Rational[-1, 2] 
          2^Rational[-1, 2] (1 + $CellContext`e)^
           Rational[1, 2] (3 + $CellContext`e)^
           Rational[-15, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
           3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
             15 $CellContext`x^2) - 
           3 $CellContext`e^2 (-8 + 
            7 $CellContext`x^2)) (-11 - $CellContext`e^3 + 
           4 $CellContext`x^2 + $CellContext`e (-11 + 
             4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
             8 $CellContext`x^2)) + 
         2 (8 (1 + $CellContext`e) (3 + $CellContext`e)^(-3) $CellContext`x^2 + 
           Rational[1, 2] (3 + $CellContext`e)^(-3) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))) (-2^Rational[-1, 2] (1 + $CellContext`e)^
             Rational[1, 2] (3 + $CellContext`e)^
             Rational[-9, 2] $CellContext`x (28 - 15 $CellContext`x^2 + 
             3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
               15 $CellContext`x^2) - 
             3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) - 
           2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (
             3 + $CellContext`e)^(-4) $CellContext`x (-11 - $CellContext`e^3 + 
            4 $CellContext`x^2 + $CellContext`e (-11 + 
              4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
              8 $CellContext`x^2))) - 8 
         2^Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
          Rational[1, 2] (3 + $CellContext`e)^(-1) $CellContext`x (
          Rational[-1, 8] (3 + $CellContext`e)^(-6) (
            161 + $CellContext`e (
              322 + $CellContext`e (
                383 + $CellContext`e (
                  268 + $CellContext`e (
                    127 + $CellContext`e (18 + $CellContext`e))))) + 
            332 $CellContext`x^2 + 
            4 $CellContext`e (
              166 + $CellContext`e (
                122 + $CellContext`e (
                  12 - $CellContext`e (61 + 
                   2 $CellContext`e)))) $CellContext`x^2 - 
            4 (63 + $CellContext`e (
               126 + $CellContext`e (
                 138 + $CellContext`e (
                   40 + $CellContext`e (-49 + 
                    2 $CellContext`e))))) $CellContext`x^4) + 
          2 (1 + $CellContext`e)^
            Rational[1, 2] ((1 + $CellContext`e)/(3 + $CellContext`e))^
            Rational[1, 2] (3 + $CellContext`e)^
            Rational[-11, 2] $CellContext`x^2 (28 - 15 $CellContext`x^2 + 
            3 $CellContext`e^3 $CellContext`x^2 + $CellContext`e (28 - 
              15 $CellContext`x^2) - 
            3 $CellContext`e^2 (-8 + 7 $CellContext`x^2)) + 
          Rational[
            1, 16] (3 + $CellContext`e)^(-6) (-11 - $CellContext`e^3 + 
             4 $CellContext`x^2 + $CellContext`e (-11 + 
               4 $CellContext`x^2) + $CellContext`e^2 (-9 + 
               8 $CellContext`x^2))^2)))))}, 4, 8, 1],
   Editable->False],
  Short]], "Output",
 CellLabel->
  "Out[35]//Short=",ExpressionUUID->"aa3e2125-5789-4e4e-9615-6f5359e1c8ac"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "a", "]"}], "8"],
  SeriesData[$CellContext`a, 0, {}, 8, 8, 1],
  Editable->False]], "Output",
 CellLabel->
  "Out[36]=",ExpressionUUID->"03e2ee22-d23f-4188-8077-f03d8e403057"]
}, Open  ]],

Cell[TextData[{
 "The approach to computing higher terms is as follows. Suppose we only knew \
coefficients up through ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "73889c81-9258-441d-a06f-c380c1f2613a"],
 " and we wanted to find ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "4"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b61077d3-498e-4d1b-bf60-333c191de44b"],
 ": (at the end we check that it agrees with the above precomputed value)"
}], "Text",ExpressionUUID->"30f87138-1c00-4baa-a6e9-ed789651a76d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"SepPolyx", "/.", 
      RowBox[{"{", 
       RowBox[{"p", "->", 
        RowBox[{
         RowBox[{"pSpinSeries", "[", 
          RowBox[{"a", ",", "e", ",", "x", ",", "3"}], "]"}], "+", 
         RowBox[{"p4", " ", 
          SuperscriptBox["a", "4"]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", "Normal"}], "//",
   "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"First", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"0", "\[Equal]", "%"}], ",", "p4"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0", "<", "e", "<", "1"}], ",", 
      RowBox[{
       RowBox[{"-", "1"}], "<", "x", "<", "1"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pSpinSeriesCoefficients", "[", 
     RowBox[{"e", ",", "x"}], "]"}], "[", 
    RowBox[{"[", "5", "]"}], "]"}], "==", "p4"}], "/.", "%"}]}], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"d9d482ca-9782-4893-9658-8aa18ad5306e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1024"}], " ", 
  SqrtBox["2"], " ", 
  SuperscriptBox["a", "5"], " ", 
  SqrtBox[
   RowBox[{"1", "+", "e"}]], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"3", "+", "e"}], ")"}], 
   RowBox[{"9", "/", "2"}]], " ", "x", " ", 
  RowBox[{"(", 
   RowBox[{"161", "+", 
    RowBox[{"1944", " ", "p4"}], "+", 
    RowBox[{"e", " ", 
     RowBox[{"(", 
      RowBox[{"322", "+", 
       RowBox[{"3240", " ", "p4"}], "+", 
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"383", "+", 
          RowBox[{"2160", " ", "p4"}], "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"268", "+", 
             RowBox[{"720", " ", "p4"}], "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"127", "+", 
                RowBox[{"18", " ", "e"}], "+", 
                SuperscriptBox["e", "2"], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"(", 
                  RowBox[{"15", "+", "e"}], ")"}], " ", "p4"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"332", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"4", " ", "e", " ", 
     RowBox[{"(", 
      RowBox[{"166", "+", 
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"122", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"12", "-", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"61", "+", 
                RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"63", "+", 
       RowBox[{"e", " ", 
        RowBox[{"(", 
         RowBox[{"126", "+", 
          RowBox[{"e", " ", 
           RowBox[{"(", 
            RowBox[{"138", "+", 
             RowBox[{"e", " ", 
              RowBox[{"(", 
               RowBox[{"40", "+", 
                RowBox[{"e", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "49"}], "+", 
                   RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], ")"}], " ", 
     SuperscriptBox["x", "4"]}]}], ")"}]}]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"90efe07d-1d52-485f-955e-20a751516f9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p4", "\[Rule]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"161", "+", 
      RowBox[{"e", " ", 
       RowBox[{"(", 
        RowBox[{"322", "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{"383", "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{"268", "+", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{"127", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"(", 
                    RowBox[{"18", "+", "e"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{"332", " ", 
       SuperscriptBox["x", "2"]}], "+", 
      RowBox[{"4", " ", "e", " ", 
       RowBox[{"(", 
        RowBox[{"166", "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{"122", "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{"12", "-", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{"61", "+", 
                  RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       SuperscriptBox["x", "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"63", "+", 
         RowBox[{"e", " ", 
          RowBox[{"(", 
           RowBox[{"126", "+", 
            RowBox[{"e", " ", 
             RowBox[{"(", 
              RowBox[{"138", "+", 
               RowBox[{"e", " ", 
                RowBox[{"(", 
                 RowBox[{"40", "+", 
                  RowBox[{"e", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "49"}], "+", 
                    RowBox[{"2", " ", "e"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["x", "4"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", "e"}], ")"}], "5"]}]]}]}], "}"}]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"7e0568ec-65d2-4fa4-a1ca-869bfa1afe82"],

Cell[BoxData["True"], "Output",
 CellLabel->
  "Out[39]=",ExpressionUUID->"75e0bccf-c9b8-4b28-8f21-f4f8065a04aa"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["7. The IBSO polynomial", \
"Subsection",ExpressionUUID->"e44a427c-9e0c-4b49-bc72-8f99b9b4e761"],

Cell["\<\
Same approach as for the separatrix, but now applied to the IBSO.
First of all, we will specify E=1 before doing the elimination. Now there is \
no more E to eliminate from the system of equations. We need one fewer \
equations. We will look for circular orbits, meaning e=0, with r=p. They \
should have a root at R(p)=0, and this root should be degenerate because it\
\[CloseCurlyQuote]s circular, R\[CloseCurlyQuote](p)=0. Thus we have this \
system:\
\>", "Text",ExpressionUUID->"dbccde83-2e97-4abe-a858-3474ee1924bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"IBSOSysGeneral", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"R", "[", "p", "]"}], "/.", 
       RowBox[{"\[ScriptCapitalE]", "\[Rule]", "1"}]}], ",", "p", ",", 
      "Simplify"}], "]"}], ",", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"R", "'"}], "[", "p", "]"}], "/.", 
       RowBox[{"\[ScriptCapitalE]", "\[Rule]", "1"}]}], ",", "p", ",", 
      "Simplify"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"IBSOSysx", "=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", "2"], "IBSOSysGeneral"}], "/.", 
      "\[ScriptCapitalQ]to\[ScriptCapitalE]\[ScriptCapitalL]axRule"}], "/.", 
     RowBox[{"\[ScriptCapitalE]", "\[Rule]", "1"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[ScriptCapitalE]", ",", "\[ScriptCapitalL]"}], "}"}], ",", 
    "Simplify"}], "]"}]}]}], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"db715c6f-993f-45fa-88f1-8ca83bb7882e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["p", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ScriptCapitalL]", "2"]}], "-", 
       "\[ScriptCapitalQ]"}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["a", "2"], " ", "\[ScriptCapitalQ]"}], "+", 
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "\[ScriptCapitalL]"}], ")"}], "2"], "+", 
       "\[ScriptCapitalQ]"}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"6", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"a", "-", "\[ScriptCapitalL]"}], ")"}], "2"], "+", 
       "\[ScriptCapitalQ]"}], ")"}]}], "-", 
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalL]", "2"], "+", "\[ScriptCapitalQ]"}], 
      ")"}]}]}]}], "}"}]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"a3a5857d-78b5-4578-8091-fc6900b2e822"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", "p", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["p", "2"]}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"4", " ", "a", " ", "p", " ", 
     SuperscriptBox["x", "2"], " ", "\[ScriptCapitalL]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "p"}], ")"}]}], " ", "p"}], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["a", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["p", "2"]}]}], ")"}], " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox["x", "2"], " ", "\[ScriptCapitalL]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "p"}]}], ")"}], " ", 
     SuperscriptBox["\[ScriptCapitalL]", "2"]}]}]}], "}"}]], "Output",
 CellLabel->
  "Out[41]=",ExpressionUUID->"3f017763-5cf7-481d-a003-fbb64ce86822"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eliminate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"0", "\[Equal]", "#"}], "&"}], "/@", "IBSOSysx"}], ",", 
    "\[ScriptCapitalL]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"IBSOPoly", "=", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["x", "2"]], "%"}], "//", "Simplify"}]}]}], "Input",
 CellLabel->"In[42]:=",ExpressionUUID->"56a97c7a-3598-4314-bb05-4392c2a85ae3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "p"}], ")"}], "2"], " ", 
   SuperscriptBox["p", "6"]}], "+", 
  RowBox[{
   SuperscriptBox["a", "8"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["x", "2"]}], ")"}], "2"]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "2"], " ", 
   SuperscriptBox["p", "5"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], "+", 
     RowBox[{"2", " ", "p"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["x", "2"]}], "-", 
     RowBox[{"3", " ", "p", " ", 
      SuperscriptBox["x", "2"]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["a", "6"], " ", 
   SuperscriptBox["p", "2"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"5", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["a", "4"], " ", 
   SuperscriptBox["p", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}], "+", 
     RowBox[{"p", " ", 
      RowBox[{"(", 
       RowBox[{"6", "-", 
        RowBox[{"14", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["x", "4"]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellLabel->
  "Out[44]=",ExpressionUUID->"75fc0344-6f42-4c72-9131-5af9561a3051"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1440, 878},
WindowMargins->{{1, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"FileOutlineCache"->False},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]


